Single-Event Upsets in 3D Gaussian Splatting Rendering: Bit-Level Criticality, Spatial Extent, and a Parallel Support Guard

Three-dimensional Gaussian splatting is a standard real-time scene representation increasingly deployed on hardware exposed to transient faults, such as spaceborne processors and robotic edge devices where silent data corruption occurs. A trained model is a large array of floating-point parameters in GPU memory, where a single-event upset corresponds to a single flipped bit. This paper measures these effects and constructs a defense. A GPU-resident parallel fault-injection engine applies over 3.8 million controlled single-bit upsets across four scenes, six fields, all bit positions, and three numeric formats (fp32, fp16, bf16), using 5.3 GPU-hours. The effect is highly concentrated: most upsets leave the image perceptually unchanged due to high redundancy, but a small set of high-order bits principally the logarithmic scale's sign bit enlarge a single primitive to cover up to 75.7% of the frame. A closed-form perturbation bound derived from the IEEE-754 layout and pipeline activations predicts this per-bit ordering. This concentration motivates a support guard: a per-primitive clamp of each parameter to the coordinate box observed during training, costing 76 us per frame. Over 768,000 guarded upsets, the worst corruption footprint is restricted to 11.68% of the frame. We prove the guard leaves clean models unchanged and prevents frame-covering corruption. Under an accumulated dose of 20,000 simultaneous upsets, the unguarded renderer degrades to 10.6 dB, whereas the guarded renderer remains at 21.8 dB. The corruption footprint also dictates the number of tile/compositing nodes contaminated in distributed renderers, where the per-node guard contains it.

==> anc/code/accumulation_law.py <==
"""Heavy GPU experiment: discover the scaling exponent of single-upset render
error with primitive count, to ground a redundancy lemma and a distributed
scrubbing schedule.

For a sequence of model sizes N (subsampled / replicated from a trained scene) we
estimate, with a very large batched Monte Carlo at full device utilisation, the
expected single-bit-upset image error sigma^2(N) and its catastrophe rate, with and
without the support guard. Fitting sigma^2(N) = c * N^{-alpha} gives the exponent
alpha that controls how the tolerated radiation dose scales with model size. The
batched engine renders B independently-corrupted variants per call so the GPU is
saturated rather than latency-bound. Output is the per-(N,guard) statistics and the
fitted exponent (numbers for the theorem, not a figure).
"""
import argparse
import json
import os
import time

import numpy as np
import torch
from gsplat import rasterization

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
GUARD_FIELDS = ["means", "scales", "quats", "opacities", "sh0"]  # SH-rest inert, skipped


def render_batch(wb, sh, vm, K, W, H):
    colors = torch.cat([wb["sh0"], wb["shN"]], dim=2)
    r, a, _ = rasterization(wb["means"], wb["quats"], torch.exp(wb["scales"]),
                            torch.sigmoid(wb["opacities"]), colors, vm, K, W, H,
                            sh_degree=sh, packed=True, rasterize_mode="classic")
    out = r + (1.0 - a)
    return torch.nan_to_num(out, nan=1.0, posinf=1.0, neginf=0.0).clamp(0, 1)


def subsample(params, n, rng, dev):
    Nb = params["means"].shape[0]
    if n <= Nb:
        idx = torch.from_numpy(rng.choice(Nb, n, replace=False)).long().to(dev)
        return {k: v[idx].contiguous() for k, v in params.items()}
    # replicate with ground-plane offsets to exceed the base count
    k = int(np.ceil(n / Nb))
    m = params["means"]; ext = (m.max(0).values - m.min(0).values)
    side = int(np.ceil(np.sqrt(k)))
    offs = torch.stack([torch.tensor([(i % side) * ext[0] * 1.1, 0.0, (i // side) * ext[2] * 1.1],
                                     device=dev) for i in range(k)], 0)
    out = {"means": (m[None] + offs[:, None]).reshape(-1, 3)[:n].contiguous()}
    for f in FIELDS[1:]:
        v = params[f]; out[f] = v.repeat(k, *([1] * (v.dim() - 1)))[:n].contiguous()
    return out


def sigma2_for_N(params, sh, vm, K, W, H, B, samples, guard, bounds, g, dev):
    N = params["means"].shape[0]
    wb = {k: params[k][None].repeat(B, *([1] * params[k].dim())).contiguous() for k in FIELDS}
    clean = render_batch({k: params[k][None] for k in FIELDS}, sh, vm[:1], K[:1], W, H)[0, 0]
    comps = {f: params[f].reshape(N, -1).shape[1] for f in FIELDS}
    rows_b = torch.arange(B, device=dev)
    mses = []; cats = 0; n = 0
    weights = np.array([comps[f] * N for f in FIELDS], float); weights /= weights.sum()
    while n < samples:
        fi = int(np.argmax(np.random.multinomial(1, weights)))
        field = FIELDS[fi]; Cf = comps[field]
        fb = wb[field].reshape(B, N * Cf); iv = fb.view(torch.int32)
        idx = torch.randint(0, N * Cf, (B,), generator=g, device=dev)
        bit = torch.randint(0, 32, (B,), generator=g, device=dev, dtype=torch.int32)
        ci = iv[rows_b, idx].clone()
        iv[rows_b, idx] = ci ^ (torch.ones(B, dtype=torch.int32, device=dev) << bit)
        if guard and field in GUARD_FIELDS:
            lo, hi = bounds[field]
            fbf = wb[field].reshape(B, N, Cf)
            fbf.copy_(torch.clamp(torch.nan_to_num(fbf), lo, hi))
        img = render_batch(wb, sh, vm, K, W, H)[:, 0]
        d = (img - clean).reshape(B, -1)
        mse = (d * d).mean(dim=1)
        fr = ((img - clean).abs().amax(-1) > 1 / 255).float().mean(dim=(1, 2))
        cats += int((fr > 0.01).sum().item())
        mses.append(mse.detach().cpu().numpy())
        # restore only the flipped elements; the guard clamp left all others unchanged
        # (clean values are in-box), so a scatter of the clean ints fully restores
        iv[rows_b, idx] = ci
        n += B
    mses = np.concatenate(mses)[:samples]
    return {"N": int(N), "samples": int(len(mses)), "mean_mse": float(mses.mean()),
            "median_mse": float(np.median(mses)), "p99_mse": float(np.percentile(mses, 99)),
            "cat_rate": cats / n}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="/root/seu/results/chair/model.pt")
    ap.add_argument("--out", default="/root/seu/results/accumulation")
    ap.add_argument("--B", type=int, default=32)
    ap.add_argument("--W", type=int, default=512)
    ap.add_argument("--samples", type=int, default=250000)
    ap.add_argument("--Ns", default="5000,10000,20000,40000,80000,135000,200000,300000")
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    dev = "cuda"
    ck = torch.load(args.model, map_location=dev, weights_only=False)
    base = {k: v.to(dev).float() for k, v in ck["params"].items()}
    sh = ck["sh_degree"]; W = H = args.W
    vm = ck["test_viewmats"][:1].to(dev)[None].repeat(args.B, 1, 1, 1).contiguous()
    K = ck["test_Ks"][:1].to(dev)[None].repeat(args.B, 1, 1, 1).contiguous()
    rng = np.random.default_rng(args.seed)
    g = torch.Generator(device=dev); g.manual_seed(args.seed)
    Ns = [int(x) for x in args.Ns.split(",")]
    t0 = time.time(); res = {"noguard": [], "guard": []}
    for guard in [False, True]:
        for N in Ns:
            sub = subsample(base, N, rng, dev)
            import faultlib as F
            bounds = F.compute_bounds(sub)
            r = sigma2_for_N(sub, sh, vm, K, W, H, args.B, args.samples, guard, bounds, g, dev)
            res["guard" if guard else "noguard"].append(r)
            print(f"guard={guard} N={N:7d} mean_mse={r['mean_mse']:.3e} cat={r['cat_rate']*100:.3f}% "
                  f"({time.time()-t0:.0f}s)", flush=True)
            del sub
    # fit sigma^2(N) = c N^{-alpha} on the no-guard means (log-log least squares)
    def fit(rows):
        N = np.array([x["N"] for x in rows], float); s = np.array([x["mean_mse"] for x in rows], float)
        ok = s > 0
        a, b = np.polyfit(np.log(N[ok]), np.log(s[ok]), 1)
        pred = a * np.log(N[ok]) + b
        ss = 1 - np.sum((np.log(s[ok]) - pred) ** 2) / np.sum((np.log(s[ok]) - np.log(s[ok]).mean()) ** 2)
        return {"alpha": float(-a), "logc": float(b), "r2": float(ss)}
    res["fit_noguard"] = fit(res["noguard"]); res["fit_guard"] = fit(res["guard"])
    res["seconds"] = time.time() - t0
    json.dump(res, open(os.path.join(args.out, "accumulation.json"), "w"), indent=2)
    print("ACCUMULATION_DONE", json.dumps(res["fit_noguard"]), json.dumps(res["fit_guard"]), flush=True)


if __name__ == "__main__":
    main()


==> anc/code/altdefense.py <==
"""E11: alternative-defense comparison.

On a shared single-bit fault grid (fp32) we evaluate several mitigations and
report catastrophe rate, footprint, and a qualitative cost so that the support
guard can be placed in the design space rather than presented in isolation:

  none                 no protection (baseline)
  support_guard        clamp every field to its trained coordinate box
  selective_guard      clamp only the scale and opacity fields
  ecc_signexp          parity/ECC that corrects sign and exponent bit flips
  tmr_full             full duplication: every upset corrected

Correction is applied to the stored parameters before rendering; footprint and
catastrophe are measured against the clean render.
"""
import argparse
import json
import os

import numpy as np
import torch

import faultlib as F
import gsmodel

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
COST = {
    "none": "0",
    "support_guard": "1x mem, ~0.1 ms/frame clamp",
    "selective_guard": "1x mem, <0.1 ms/frame clamp",
    "ecc_signexp": "~1.3x mem (parity on 9/32 bits), detect+correct",
    "tmr_full": "3x mem, voting every access",
}


def guard_fields(work, bounds, fields):
    out = {k: v for k, v in work.items()}
    for k in fields:
        lo, hi = bounds[k]
        flat = work[k].reshape(work[k].shape[0], -1)
        flat = torch.nan_to_num(flat, nan=0.0, posinf=0.0, neginf=0.0)
        flat = torch.maximum(torch.minimum(flat, hi), lo)
        out[k] = flat.reshape(work[k].shape).contiguous()
    return out


def defended(mode, work, work_clean, bounds, field, bit, prec="fp32"):
    bc = F.bit_class(prec, bit)
    if mode == "none":
        return work
    if mode == "support_guard":
        return F.apply_guard(work, bounds)
    if mode == "selective_guard":
        return guard_fields(work, bounds, ["scales", "opacities"])
    if mode == "ecc_signexp":
        return work_clean if bc != "mantissa" else work
    if mode == "tmr_full":
        return work_clean
    return work


def run(model_path, out, modes, S, seed, lpips_fn, ssim_fn, log):
    ck = torch.load(model_path, map_location="cuda", weights_only=False)
    params = {k: v.cuda().float() for k, v in ck["params"].items()}
    sh, W, H = ck["sh_degree"], ck["W"], ck["H"]
    scene = ck["scene"]
    N = params["means"].shape[0]
    tvm = ck["test_viewmats"][:4].cuda(); tKs = ck["test_Ks"][:4].cuda()
    bounds = F.compute_bounds(params)
    stored, work = F.quantize_params(params, "fp32")
    work_clean = {k: v.clone() for k, v in work.items()}
    clean_img, _ = F.render_views(work, tvm, tKs, W, H, sh)
    rng = np.random.default_rng(seed)

    def lg(*a):
        m = " ".join(str(x) for x in a); print(m, flush=True); open(log, "a").write(m + "\n")

    rows = []  # (mode_id, field_id, bit, footprint, cat)
    modemap = {m: i for i, m in enumerate(modes)}
    comps = {f: work[f].reshape(N, -1).shape[1] for f in FIELDS}
    for fi, field in enumerate(FIELDS):
        Cf = comps[field]
        for _ in range(S):
            g = int(rng.integers(0, N)); c = int(rng.integers(0, Cf)); bit = int(rng.integers(0, 32))
            flat = g * Cf + c
            cv, _ = F.flip_one(stored[field], work[field], flat, bit, "fp32")
            for mode in modes:
                rp = defended(mode, work, work_clean, bounds, field, bit)
                img, cat = F.render_views(rp, tvm, tKs, W, H, sh)
                foot = ((img - clean_img).abs().amax(-1) > 1 / 255).float().mean().item()
                rows.append((modemap[mode], fi, bit, foot, int(cat or foot > 0.01)))
            F.restore_one(work[field], flat, cv)
        lg(f"[{scene}] field={field} done ({len(rows)} rows)")
    arr = np.array(rows, float)
    np.savez_compressed(os.path.join(out, f"altdefense_{scene}.npz"),
                        data=arr, modes=np.array(modes),
                        cols=np.array(["mode", "field", "bit", "footprint", "cat"]))
    # quick summary
    for mode in modes:
        m = arr[:, 0] == modemap[mode]
        lg(f"  {mode:16s} cat_rate={arr[m,4].mean()*100:6.3f}%  mean_foot={arr[m,3].mean()*100:.4f}%  cost={COST[mode]}")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results_dir", default="/root/seu/results")
    ap.add_argument("--scenes", default="chair,lego,ficus,hotdog")
    ap.add_argument("--out", default="/root/seu/results/altdefense")
    ap.add_argument("--S", type=int, default=400)
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    log = os.path.join(args.out, "altdefense.log")
    modes = ["none", "support_guard", "selective_guard", "ecc_signexp", "tmr_full"]
    for sc in args.scenes.split(","):
        mp = os.path.join(args.results_dir, sc, "model.pt")
        if os.path.exists(mp):
            run(mp, args.out, modes, args.S, args.seed, None, None, log)
    print("ALTDEFENSE_DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/analyze.py <==
"""Aggregate SEU campaign shards into per-cell statistics and sanity tables.

Catastrophe is defined as a non-finite render OR PSNR < 10 dB w.r.t. the clean
render at the same precision.
"""
import argparse
import glob
import json
import os

import numpy as np

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
BC = {0: "sign", 1: "exp", 2: "mantissa"}
CAT_PSNR = 10.0


def load_shards(campaign_dir, guard=False):
    rows = []
    for fp in sorted(glob.glob(os.path.join(campaign_dir, "shard_*.npz"))):
        is_guard = fp.endswith("_guard.npz")
        if is_guard != guard:
            continue
        d = np.load(fp, allow_pickle=True)
        a = d["data"]
        cols = list(d["cols"])
        meta = list(d["meta"])
        scene, prec = meta[0], meta[1]
        n = a.shape[0]
        rec = {c: a[:, i] for i, c in enumerate(cols)}
        rec["scene"] = np.array([scene] * n)
        rec["prec"] = np.array([prec] * n)
        rows.append(rec)
    if not rows:
        return None
    out = {}
    keys = list(rows[0].keys())
    for k in keys:
        out[k] = np.concatenate([r[k] for r in rows])
    return out


def catastrophe(rec):
    return (rec["cat"] > 0.5) | (rec["psnr"] < CAT_PSNR)


def aggregate(rec):
    """Per (scene,prec,field,bit) aggregate rows."""
    cat = catastrophe(rec).astype(float)
    out = []
    scenes = np.unique(rec["scene"])
    precs = np.unique(rec["prec"])
    for sc in scenes:
        for pr in precs:
            base = (rec["scene"] == sc) & (rec["prec"] == pr)
            if base.sum() == 0:
                continue
            for fid in range(6):
                for bit in sorted(set(rec["bit"][base].astype(int))):
                    m = base & (rec["field_id"] == fid) & (rec["bit"] == bit)
                    if m.sum() == 0:
                        continue
                    ps = rec["psnr"][m]
                    out.append({
                        "scene": str(sc), "prec": str(pr), "field": FIELDS[fid],
                        "bit": int(bit), "bitclass": BC[int(rec["bitclass"][m][0])],
                        "n": int(m.sum()),
                        "mean_psnr": float(ps.mean()), "median_psnr": float(np.median(ps)),
                        "mean_ssim": float(rec["ssim"][m].mean()),
                        "mean_lpips": float(rec["lpips"][m].mean()),
                        "median_lpips": float(np.median(rec["lpips"][m])),
                        "cat_rate": float(cat[m].mean()),
                        "mean_mse": float(rec["mse"][m].mean()),
                        "mean_fracchg": float(rec["fracchg"][m].mean()),
                    })
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--campaign", default="/root/seu/results/campaign")
    ap.add_argument("--out", default="/root/seu/results/agg")
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)

    rec = load_shards(args.campaign, guard=False)
    if rec is None:
        print("no shards found")
        return
    agg = aggregate(rec)
    with open(os.path.join(args.out, "aggregate.json"), "w") as f:
        json.dump(agg, f, indent=1)

    # sanity print: field x bitclass summary, fp32 only, averaged across scenes
    print(f"total rows: {len(rec['psnr'])}")
    print("\n=== fp32: local-impact metrics by field x bitclass (all scenes) ===")
    print("  maxerr = peak pixel error (L-inf); footprint = frac pixels changed >1/255")
    cat = catastrophe(rec).astype(float)
    fp32 = rec["prec"] == "fp32"
    hdr = (f"{'field':10s} {'class':9s} {'n':>6s} {'meanMaxErr':>10s} {'medMaxErr':>10s} "
           f"{'footprint%':>10s} {'p99foot%':>9s} {'meanLPIPS':>9s} {'catRate':>8s}")
    print(hdr)
    for fid in range(6):
        for bc in [0, 1, 2]:
            m = fp32 & (rec["field_id"] == fid) & (rec["bitclass"] == bc)
            if m.sum() == 0:
                continue
            fp = rec["fracchg"][m] * 100
            print(f"{FIELDS[fid]:10s} {BC[bc]:9s} {int(m.sum()):6d} "
                  f"{rec['maxerr'][m].mean():10.4f} {np.median(rec['maxerr'][m]):10.4f} "
                  f"{fp.mean():10.4f} {np.percentile(fp,99):9.4f} "
                  f"{rec['lpips'][m].mean():9.4f} {cat[m].mean():8.3f}")

    # mantissa bit-position scaling using LOCAL peak error (expect ~2^b -> log2 slope ~1/bit)
    print("\n=== fp32 scales mantissa: mean log2(maxerr) vs bit (expect ~+1/bit until saturation) ===")
    m0 = fp32 & (rec["field_id"] == 1) & (rec["bitclass"] == 2)
    bits = rec["bit"][m0].astype(int)
    for b in sorted(set(bits)):
        mm = m0 & (rec["bit"] == b)
        me = rec["maxerr"][mm]
        me = me[me > 0]
        if len(me) == 0:
            print(f"  bit {b:2d}: (all zero)")
            continue
        print(f"  bit {b:2d}: mean_log2(maxerr) {np.log2(me).mean():7.3f}  "
              f"meanMaxErr {rec['maxerr'][mm].mean():.5f}  footprint% {rec['fracchg'][mm].mean()*100:.4f}  n={mm.sum()}")
    print("\nSAVED", os.path.join(args.out, "aggregate.json"))


if __name__ == "__main__":
    main()


==> anc/code/assemble_zip.sh <==
#!/bin/bash
# Assemble the arXiv submission (main source + generated figures/tables + anc/),
# compile main.pdf, and verify the archive compiles from a clean extract.
# Run from the manuscript root after `generated/` and `anc_staging/` are populated.
set -e
ROOT="/Users/farukalpay/Desktop/manuscript"
cd "$ROOT"
BUILD="$ROOT/_build"
rm -rf "$BUILD"; mkdir -p "$BUILD/anc"

# 1. compile-critical source
cp main.tex refs.bib "$BUILD/"
cp -r generated "$BUILD/"

# 2. ancillary tree (code, aggregated results, logs, README)
mkdir -p "$BUILD/anc/code" "$BUILD/anc/results" "$BUILD/anc/logs"
cp anc_staging/code/*.py "$BUILD/anc/code/"
cp anc_staging/results/* "$BUILD/anc/results/" 2>/dev/null || true
cp anc_staging/logs/* "$BUILD/anc/logs/" 2>/dev/null || true
cp anc_staging/README.md "$BUILD/anc/"

# 3. compile main.pdf inside the build dir (mirrors arXiv's autotex)
cd "$BUILD"
latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex >/tmp/build_tex.log 2>&1 || {
  echo "COMPILE FAILED"; tail -30 /tmp/build_tex.log; exit 1; }
cp main.pdf "$ROOT/main.pdf"
echo "main.pdf pages: $(pdfinfo main.pdf 2>/dev/null | awk '/Pages/{print $2}')"

# 4. zip exactly what arXiv needs (no aux files); anc/ is carried as ancillary
latexmk -c main.tex >/dev/null 2>&1 || true
rm -f main.pdf
cd "$BUILD"
zip -r -q "$ROOT/arxiv-submission.zip" main.tex refs.bib generated anc
echo "=== arxiv-submission.zip contents ==="
unzip -l "$ROOT/arxiv-submission.zip" | tail -40
echo "zip size: $(du -h "$ROOT/arxiv-submission.zip" | cut -f1)"

# 5. clean-room compile check from the zip
VERIFY="$ROOT/_verify"; rm -rf "$VERIFY"; mkdir -p "$VERIFY"
cd "$VERIFY"; unzip -q "$ROOT/arxiv-submission.zip"
latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex >/tmp/verify_tex.log 2>&1 && \
  echo "VERIFY OK: $(pdfinfo main.pdf | awk '/Pages/{print $2}') pages" || {
  echo "VERIFY FAILED"; tail -30 /tmp/verify_tex.log; exit 1; }
cd "$ROOT"; rm -rf "$BUILD" "$VERIFY"
echo "DONE: main.pdf + arxiv-submission.zip in $ROOT"


==> anc/code/bench.py <==
"""Throughput / parallel-scaling micro-benchmark for the fault-injection engine.

Reports: (a) batched multi-camera render throughput vs camera count C (how the
single device's parallel rasterizer absorbs more work), (b) end-to-end injection
throughput vs views-per-injection K, (c) the per-frame cost of the parallel
range-guard relative to a render.  All numbers are measured on the real model.
"""
import argparse
import json
import os
import time

import numpy as np
import torch

import faultlib as F
import gsmodel


def timed(fn, iters, warmup=5):
    for _ in range(warmup):
        fn()
    torch.cuda.synchronize()
    t = time.time()
    for _ in range(iters):
        fn()
    torch.cuda.synchronize()
    return (time.time() - t) / iters


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="/root/seu/results/chair/model.pt")
    ap.add_argument("--out", default="/root/seu/results/bench.json")
    args = ap.parse_args()
    ckpt = torch.load(args.model, map_location="cuda", weights_only=False)
    params = {k: v.cuda().float() for k, v in ckpt["params"].items()}
    sh = ckpt["sh_degree"]
    W, H = ckpt["W"], ckpt["H"]
    N = params["means"].shape[0]
    tvm = ckpt["test_viewmats"].cuda()
    tKs = ckpt["test_Ks"].cuda()
    nv = tvm.shape[0]
    bounds = F.compute_bounds(params)
    res = {"N": int(N), "W": W, "H": H, "scene": ckpt["scene"]}

    # (a) batched render throughput vs number of cameras
    cam_scale = []
    for C in [1, 2, 4, 8, 16, 32, 64]:
        vm = tvm[torch.arange(C) % nv]
        ks = tKs[torch.arange(C) % nv]
        t = timed(lambda: gsmodel.render(params, vm, ks, W, H, sh), iters=30)
        mpix = C * W * H / 1e6 / t
        cam_scale.append({"C": C, "sec_per_call": t, "frames_per_s": C / t, "mpix_per_s": mpix})
        print(f"render C={C:3d}: {t*1000:7.2f} ms  {C/t:8.1f} frames/s  {mpix:8.1f} Mpix/s", flush=True)
    res["render_camera_scaling"] = cam_scale

    # (b) end-to-end injection throughput vs K (flip + render + restore, no metrics)
    stored, work = F.quantize_params(params, "fp32")
    inj_scale = []
    for K in [1, 2, 4, 8]:
        vm = tvm[torch.arange(K) % nv]
        ks = tKs[torch.arange(K) % nv]

        def one():
            cv, _ = F.flip_one(stored["scales"], work["scales"], 7, 22, "fp32")
            F.render_views(work, vm, ks, W, H, sh)
            F.restore_one(work["scales"], 7, cv)
        t = timed(one, iters=200)
        inj_scale.append({"K": K, "sec_per_inj": t, "inj_per_s": 1.0 / t})
        print(f"inject K={K}: {t*1000:6.2f} ms  {1.0/t:8.1f} inj/s", flush=True)
    res["inject_view_scaling"] = inj_scale

    # (c) range-guard cost vs render cost (single frame)
    t_guard = timed(lambda: F.apply_guard(work, bounds), iters=200)
    t_render1 = timed(lambda: gsmodel.render(params, tvm[:1], tKs[:1], W, H, sh), iters=100)
    res["guard_sec"] = t_guard
    res["render1_sec"] = t_render1
    res["guard_frac_of_render"] = t_guard / t_render1
    print(f"guard: {t_guard*1e6:.1f} us   render(1 view): {t_render1*1e3:.3f} ms   "
          f"guard/render = {t_guard/t_render1:.4f}", flush=True)

    with open(args.out, "w") as f:
        json.dump(res, f, indent=2)
    print("SAVED", args.out, flush=True)


if __name__ == "__main__":
    main()


==> anc/code/campaign.py <==
"""Large-scale single-event-upset campaign over trained 3DGS models.

For every (scene, precision, field, bit) cell we draw S random fault sites
(a Gaussian and a component), flip the bit in the stored representation,
re-render K held-out views, and record perceptual degradation + a catastrophe
flag.  Results are written as compressed per-(scene,precision) shards plus a
running log so the run survives disconnects.
"""
import argparse
import glob
import json
import os
import time

import numpy as np
import torch
import lpips as lpips_mod

import faultlib as F
from common import ssim
import gsmodel

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
FIELD_ID = {f: i for i, f in enumerate(FIELDS)}
BITCLASS_ID = {"sign": 0, "exp": 1, "mantissa": 2}


def pick_views(tvm, tKs, K):
    n = tvm.shape[0]
    idx = np.linspace(0, n - 1, K).round().astype(int)
    return tvm[idx].cuda(), tKs[idx].cuda()


def run_model(model_path, out_dir, precisions, K, S, lpips_fn, seed, guard, log):
    ckpt = torch.load(model_path, map_location="cuda", weights_only=False)
    params = {k: v.cuda().float() for k, v in ckpt["params"].items()}
    sh_degree = ckpt["sh_degree"]
    W, H = ckpt["W"], ckpt["H"]
    scene = ckpt["scene"]
    N = params["means"].shape[0]
    tvm, tKs = pick_views(ckpt["test_viewmats"], ckpt["test_Ks"], K)
    bounds = F.compute_bounds(params)

    def log_print(*a):
        msg = " ".join(str(x) for x in a)
        print(msg, flush=True)
        with open(log, "a") as fh:
            fh.write(msg + "\n")

    log_print(f"[{scene}] N={N} WxH={W}x{H} K={K} S={S} guard={guard} views={tvm.shape[0]}")

    for prec in precisions:
        stored, work = F.quantize_params(params, prec)
        nbits = F.PREC[prec][2]
        # clean reference at this precision
        clean_img, clean_cat = F.render_views(work, tvm, tKs, W, H, sh_degree)
        assert not clean_cat, f"clean render catastrophe for {scene}/{prec}"

        # per-field flattened component counts
        comps = {f: work[f].reshape(N, -1).shape[1] for f in FIELDS}
        rows = []
        t0 = time.time()
        n_inj = 0
        rng = np.random.default_rng(seed + hash((scene, prec)) % (2 ** 31))
        for field in FIELDS:
            Cf = comps[field]
            wfield = work[field]
            sfield = stored[field]
            for bit in range(nbits):
                bc = BITCLASS_ID[F.bit_class(prec, bit)]
                for _ in range(S):
                    g = int(rng.integers(0, N))
                    c = int(rng.integers(0, Cf))
                    flat_idx = g * Cf + c
                    clean_val, corr_val = F.flip_one(sfield, wfield, flat_idx, bit, prec)
                    if guard:
                        gwork = F.apply_guard(work, bounds)
                        img, cat = F.render_views(gwork, tvm, tKs, W, H, sh_degree)
                    else:
                        img, cat = F.render_views(work, tvm, tKs, W, H, sh_degree)
                    m = F.metrics(img, clean_img, lpips_fn, ssim)
                    F.restore_one(wfield, flat_idx, clean_val)
                    rows.append((FIELD_ID[field], bit, bc, g, c,
                                 float(clean_val), float(corr_val),
                                 m["mse"], m["psnr"], m["ssim"], m["lpips"],
                                 m["maxerr"], m["fracchg"], int(cat)))
                    n_inj += 1
            dt = time.time() - t0
            log_print(f"  [{scene}/{prec}] field={field} done  "
                      f"n_inj={n_inj} elapsed={dt:.1f}s  rate={n_inj/dt:.1f}/s")

        arr = np.array(rows, dtype=np.float64)
        cols = ["field_id", "bit", "bitclass", "g", "c", "clean_val", "corr_val",
                "mse", "psnr", "ssim", "lpips", "maxerr", "fracchg", "cat"]
        tag = f"{scene}_{prec}" + ("_guard" if guard else "")
        np.savez_compressed(os.path.join(out_dir, f"shard_{tag}.npz"),
                            data=arr, cols=np.array(cols),
                            meta=np.array([scene, prec, str(N), str(K), str(S),
                                           str(sh_degree), str(W), str(H)]))
        log_print(f"  SAVED shard_{tag}.npz rows={len(rows)} "
                  f"total_time={time.time()-t0:.1f}s")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results_dir", default="/root/seu/results")
    ap.add_argument("--scenes", default="chair,lego,ficus,hotdog")
    ap.add_argument("--out", default="/root/seu/results/campaign")
    ap.add_argument("--precisions", default="fp32,fp16,bf16")
    ap.add_argument("--K", type=int, default=4)
    ap.add_argument("--S", type=int, default=1500)
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--guard", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    log = os.path.join(args.out, "campaign.log")
    lpips_fn = lpips_mod.LPIPS(net="alex").cuda().eval()
    for p in lpips_fn.parameters():
        p.requires_grad_(False)

    precisions = args.precisions.split(",")
    scenes = args.scenes.split(",")
    t_all = time.time()
    for sc in scenes:
        mp = os.path.join(args.results_dir, sc, "model.pt")
        if not os.path.exists(mp):
            print("missing", mp, flush=True)
            continue
        run_model(mp, args.out, precisions, args.K, args.S, lpips_fn, args.seed,
                  args.guard, log)
    with open(log, "a") as fh:
        fh.write(f"CAMPAIGN_DONE total={time.time()-t_all:.1f}s\n")
    print(f"CAMPAIGN_DONE total={time.time()-t_all:.1f}s", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/campaign_batched.py <==
"""Batched parallel fault injection: render B independently-corrupted variants of
the scene in a single rasterizer call, so the device is saturated rather than
latency-bound. The batch buffer is allocated once; each step flips one bit in one
parameter of each batch element (vectorized, no Python loop), renders all B at
once, scores them against the clean image, then restores. Reports sustained
injection throughput and GPU utilisation.
"""
import argparse
import json
import os
import subprocess
import threading
import time

import numpy as np
import torch
from gsplat import rasterization

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
FIELD_ID = {f: i for i, f in enumerate(FIELDS)}


def util_sampler(stop, out):
    while not stop.is_set():
        try:
            r = subprocess.run(["nvidia-smi", "--query-gpu=utilization.gpu,power.draw",
                                "--format=csv,noheader,nounits"], capture_output=True, text=True, timeout=5)
            u, p = r.stdout.strip().split("\n")[0].split(",")
            out.append((float(u), float(p)))
        except Exception:
            pass
        stop.wait(1.0)


def render_batch(wb, sh, vm, K, W, H):
    colors = torch.cat([wb["sh0"], wb["shN"]], dim=2)
    renders, alphas, _ = rasterization(
        wb["means"], wb["quats"], torch.exp(wb["scales"]), torch.sigmoid(wb["opacities"]),
        colors, vm, K, W, H, sh_degree=sh, packed=True, rasterize_mode="classic")
    return (renders + (1.0 - alphas)).clamp(0, 1)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="/root/seu/results/chair/model.pt")
    ap.add_argument("--out", default="/root/seu/results/batched")
    ap.add_argument("--B", type=int, default=32)
    ap.add_argument("--minutes", type=float, default=8.0)
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    dev = "cuda"
    ck = torch.load(args.model, map_location=dev, weights_only=False)
    params = {k: v.to(dev).float() for k, v in ck["params"].items()}
    sh, W, H = ck["sh_degree"], ck["W"], ck["H"]
    N = params["means"].shape[0]
    B = args.B
    vmb = ck["test_viewmats"][:1].to(dev)[None].repeat(B, 1, 1, 1).contiguous()
    Kb = ck["test_Ks"][:1].to(dev)[None].repeat(B, 1, 1, 1).contiguous()
    comps = {f: params[f].reshape(N, -1).shape[1] for f in FIELDS}

    # allocate the batch buffer once: B identical clean copies
    wb = {k: params[k][None].repeat(B, *([1] * params[k].dim())).contiguous() for k in FIELDS}
    clean = render_batch({k: params[k][None] for k in FIELDS}, sh, vmb[:1], Kb[:1], W, H)[0, 0]
    rows_b = torch.arange(B, device=dev)
    g = torch.Generator(device=dev); g.manual_seed(args.seed)

    def step():
        fi = int(torch.randint(0, 6, (1,), generator=g, device=dev).item())
        field = FIELDS[fi]; Cf = comps[field]
        fb = wb[field].reshape(B, N * Cf)                 # view of the batch buffer
        iv = fb.view(torch.int32)
        idx = torch.randint(0, N * Cf, (B,), generator=g, device=dev)  # int64 index
        bit = torch.randint(0, 32, (B,), generator=g, device=dev, dtype=torch.int32)
        clean_int = iv[rows_b, idx].clone()
        mask = (torch.ones(B, dtype=torch.int32, device=dev) << bit)
        iv[rows_b, idx] = clean_int ^ mask                # vectorized flip
        img = render_batch(wb, sh, vmb, Kb, W, H)         # [B,1,H,W,3]
        d = (img[:, 0] - clean).abs()
        fr = (d.amax(-1) > 1 / 255).float().mean(dim=(1, 2))
        finite = torch.isfinite(img).all(dim=(1, 2, 3, 4))
        iv[rows_b, idx] = clean_int                       # vectorized restore
        bitc = torch.where(bit == 31, 0, torch.where(bit >= 23, 1, 2))
        out = torch.stack([torch.full((B,), fi, device=dev), bit.float(), bitc.float(),
                           fr, ((~finite) | (fr > 0.01)).float()], dim=1)
        return out.cpu().numpy()

    for _ in range(3):
        step()
    torch.cuda.synchronize()

    stop = threading.Event(); samples = []
    th = threading.Thread(target=util_sampler, args=(stop, samples)); th.start()
    t0 = time.time(); n_inj = 0; allrows = []
    while time.time() - t0 < args.minutes * 60:
        allrows.append(step()); n_inj += B
    torch.cuda.synchronize(); dt = time.time() - t0
    stop.set(); th.join()
    util = np.array([s[0] for s in samples]) if samples else np.array([0.0])
    powr = np.array([s[1] for s in samples]) if samples else np.array([0.0])

    arr = np.concatenate(allrows, 0)
    np.savez_compressed(os.path.join(args.out, "batched_rows.npz"), data=arr,
                        cols=np.array(["field_id", "bit", "bitclass", "fracchg", "cat"]))
    res = {"N": int(N), "B": B, "W": W, "H": H, "minutes": args.minutes,
           "injections": int(n_inj), "seconds": dt, "inj_per_s": n_inj / dt,
           "batches_per_s": (n_inj / B) / dt, "gaussian_instances_per_render": int(B * N),
           "mean_util": float(util.mean()), "p50_util": float(np.median(util)),
           "max_util": float(util.max()), "mean_power_w": float(powr.mean())}
    json.dump(res, open(os.path.join(args.out, "batched.json"), "w"), indent=2)
    print("BATCHED_RESULT", json.dumps(res), flush=True)


if __name__ == "__main__":
    main()


==> anc/code/common.py <==
"""Shared utilities: NeRF-synthetic (Blender) loading, camera conventions, metrics.

All camera handling converts the Blender/OpenGL camera-to-world convention used in
the synthetic NeRF dataset into the OpenCV world-to-camera convention expected by
gsplat (x right, y down, z forward).
"""
import json
import math
import os
from typing import Tuple

import numpy as np
import torch
import torch.nn.functional as F
import imageio.v2 as imageio


# Blender (OpenGL) -> OpenCV camera-axis flip (negate y and z columns).
_GL2CV = torch.tensor(
    [[1, 0, 0, 0], [0, -1, 0, 0], [0, 0, -1, 0], [0, 0, 0, 1]], dtype=torch.float32
)


def load_blender(scene_dir: str, split: str, downscale: int, device: str,
                 max_views: int = -1) -> Tuple[torch.Tensor, torch.Tensor, torch.Tensor, int, int]:
    """Return (images[N,H,W,3] in [0,1] white-composited, viewmats[N,4,4] w2c OpenCV,
    Ks[N,3,3], W, H)."""
    with open(os.path.join(scene_dir, f"transforms_{split}.json")) as f:
        meta = json.load(f)
    angle_x = float(meta["camera_angle_x"])
    frames = meta["frames"]
    # de-duplicate frames that may carry the same base path (some mirrors add extra maps)
    seen = set()
    sel = []
    for fr in frames:
        fp = fr["file_path"]
        if fp in seen:
            continue
        seen.add(fp)
        sel.append(fr)
    frames = sel
    if max_views > 0:
        frames = frames[:max_views]

    imgs, viewmats = [], []
    W = H = None
    for fr in frames:
        fp = fr["file_path"]
        path = os.path.join(scene_dir, fp)
        if not path.endswith(".png"):
            path = path + ".png"
        img = imageio.imread(path).astype(np.float32) / 255.0  # H,W,4 (RGBA) or H,W,3
        if img.shape[-1] == 4:
            rgb, a = img[..., :3], img[..., 3:4]
            img = rgb * a + (1.0 - a)  # composite over white
        H0, W0 = img.shape[:2]
        t = torch.from_numpy(img).permute(2, 0, 1)[None]  # 1,3,H,W
        if downscale > 1:
            t = F.interpolate(t, scale_factor=1.0 / downscale, mode="area")
        t = t[0].permute(1, 2, 0).contiguous()  # H,W,3
        H, W = t.shape[0], t.shape[1]
        imgs.append(t)
        c2w_gl = torch.tensor(fr["transform_matrix"], dtype=torch.float32)
        c2w_cv = c2w_gl @ _GL2CV
        w2c = torch.inverse(c2w_cv)
        viewmats.append(w2c)

    focal = 0.5 * W / math.tan(0.5 * angle_x)
    K = torch.tensor([[focal, 0, W / 2.0], [0, focal, H / 2.0], [0, 0, 1.0]], dtype=torch.float32)
    images = torch.stack(imgs, 0).to(device)
    viewmats = torch.stack(viewmats, 0).to(device)
    Ks = K[None].repeat(len(frames), 1, 1).to(device)
    return images, viewmats, Ks, W, H


def psnr(a: torch.Tensor, b: torch.Tensor) -> torch.Tensor:
    """PSNR between two images in [0,1] (any shape)."""
    mse = torch.mean((a - b) ** 2)
    mse = torch.clamp(mse, min=1e-12)
    return -10.0 * torch.log10(mse)


def _gaussian_window(window_size: int, sigma: float, device) -> torch.Tensor:
    coords = torch.arange(window_size, dtype=torch.float32, device=device) - window_size // 2
    g = torch.exp(-(coords ** 2) / (2 * sigma ** 2))
    g = g / g.sum()
    return g


def ssim(img1: torch.Tensor, img2: torch.Tensor, window_size: int = 11) -> torch.Tensor:
    """SSIM for NCHW tensors in [0,1]."""
    device = img1.device
    channel = img1.shape[1]
    _1d = _gaussian_window(window_size, 1.5, device)
    _2d = (_1d[:, None] @ _1d[None, :])
    window = _2d.expand(channel, 1, window_size, window_size).contiguous()
    pad = window_size // 2
    mu1 = F.conv2d(img1, window, padding=pad, groups=channel)
    mu2 = F.conv2d(img2, window, padding=pad, groups=channel)
    mu1_sq, mu2_sq, mu1_mu2 = mu1 * mu1, mu2 * mu2, mu1 * mu2
    sigma1_sq = F.conv2d(img1 * img1, window, padding=pad, groups=channel) - mu1_sq
    sigma2_sq = F.conv2d(img2 * img2, window, padding=pad, groups=channel) - mu2_sq
    sigma12 = F.conv2d(img1 * img2, window, padding=pad, groups=channel) - mu1_mu2
    C1, C2 = 0.01 ** 2, 0.03 ** 2
    ssim_map = ((2 * mu1_mu2 + C1) * (2 * sigma12 + C2)) / (
        (mu1_sq + mu2_sq + C1) * (sigma1_sq + sigma2_sq + C2))
    return ssim_map.mean()


def inverse_sigmoid(x: float) -> float:
    return math.log(x / (1.0 - x))


==> anc/code/distributed.py <==
"""E9: distributed (sort-first) tile-rendering experiment.

A sort-first parallel rasterizer partitions the screen into node regions; each
node renders the primitives whose projected footprint overlaps its region.  Two
quantities follow directly from the real projected geometry that gsplat exposes
(per-primitive projected centre and radius): the communication amplification (how
many nodes each primitive must be sent to) and, under a single-bit upset, the
contamination (how many node regions a corrupted primitive reaches).  We measure
both as a function of the node count and with/without the support guard, and we
validate the predicted contaminated regions against an actual per-region render.
"""
import argparse
import json
import math
import os
import time

import numpy as np
import torch

import faultlib as F
import gsmodel


def grid_for(T):
    """near-square (rows, cols) with rows*cols == T."""
    r = int(round(math.sqrt(T)))
    while T % r:
        r -= 1
    return r, T // r


def nodes_overlapped(cx, cy, rx, ry, W, H, rows, cols):
    """number of (rows x cols) screen-node regions a centre+radius box overlaps."""
    x0 = np.clip(np.floor((cx - rx) / W * cols), 0, cols - 1)
    x1 = np.clip(np.floor((cx + rx) / W * cols), 0, cols - 1)
    y0 = np.clip(np.floor((cy - ry) / H * rows), 0, rows - 1)
    y1 = np.clip(np.floor((cy + ry) / H * rows), 0, rows - 1)
    return (x1 - x0 + 1) * (y1 - y0 + 1)


def visible_geometry(params, vm, K, W, H, sh):
    _, _, info = gsmodel.render(params, vm, K, W, H, sh)
    gid = info["gaussian_ids"].detach().cpu().numpy()
    radii = info["radii"].detach().float().cpu().numpy()  # [nnz,2]
    m2d = info["means2d"].detach().cpu().numpy()           # [nnz,2]
    return gid, radii, m2d


def run(model_path, out, Ts, S, seed, log):
    ck = torch.load(model_path, map_location="cuda", weights_only=False)
    params = {k: v.cuda().float() for k, v in ck["params"].items()}
    sh, W, H = ck["sh_degree"], ck["W"], ck["H"]
    scene = ck["scene"]
    bounds = F.compute_bounds(params)
    vm = ck["test_viewmats"][:1].cuda()
    K = ck["test_Ks"][:1].cuda()
    rng = np.random.default_rng(seed)

    def lg(*a):
        m = " ".join(str(x) for x in a); print(m, flush=True)
        open(log, "a").write(m + "\n")

    gid, radii, m2d = visible_geometry(params, vm, K, W, H, sh)
    rx = radii[:, 0]; ry = radii[:, 1]
    cx = m2d[:, 0]; cy = m2d[:, 1]
    vis = gid  # global ids of visible primitives
    lg(f"[{scene}] visible primitives={len(vis)} WxH={W}x{H}")

    # sample scale-sign upsets among visible primitives
    sample = rng.choice(len(vis), size=min(S, len(vis)), replace=False)
    stored, work = F.quantize_params(params, "fp32")
    results = {}
    for T in Ts:
        rows, cols = grid_for(T)
        # communication amplification on the clean model
        clean_nodes = nodes_overlapped(cx, cy, rx, ry, W, H, rows, cols)
        comm_clean = float(clean_nodes.mean())

        cont_ng, cont_g, comm_amp = [], [], []
        for s in sample:
            g = int(vis[s]); comp = 0
            flat = g * 3 + comp
            cval, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
            # corrupted geometry: re-render, read this primitive's projected radius
            gid2, radii2, m2d2 = visible_geometry(work, vm, K, W, H, sh)
            loc = np.where(gid2 == g)[0]
            if len(loc):
                i = loc[0]
                n_ng = nodes_overlapped(m2d2[i, 0], m2d2[i, 1], radii2[i, 0], radii2[i, 1], W, H, rows, cols)
            else:
                n_ng = T  # off-screen-huge: treat as global
            # guarded
            gw = F.apply_guard(work, bounds)
            gid3, radii3, m2d3 = visible_geometry(gw, vm, K, W, H, sh)
            loc3 = np.where(gid3 == g)[0]
            if len(loc3):
                j = loc3[0]
                n_g = nodes_overlapped(m2d3[j, 0], m2d3[j, 1], radii3[j, 0], radii3[j, 1], W, H, rows, cols)
            else:
                n_g = 1
            F.restore_one(work["scales"], flat, cval)
            cont_ng.append(float(n_ng)); cont_g.append(float(n_g))
            comm_amp.append(float(n_ng))  # extra transmissions for the corrupted primitive
        cont_ng = np.array(cont_ng); cont_g = np.array(cont_g)
        results[T] = {
            "rows": rows, "cols": cols, "comm_clean": comm_clean,
            "contam_mean_noguard": float(cont_ng.mean()),
            "contam_p99_noguard": float(np.percentile(cont_ng, 99)),
            "contam_frac_noguard": float((cont_ng / T).mean()),
            "contam_mean_guard": float(cont_g.mean()),
            "contam_p99_guard": float(np.percentile(cont_g, 99)),
            "contam_frac_guard": float((cont_g / T).mean()),
        }
        lg(f"  T={T:3d} ({rows}x{cols}) comm_clean={comm_clean:.2f} "
           f"contam(no guard) mean={cont_ng.mean():.1f}/{T} p99={np.percentile(cont_ng,99):.0f} | "
           f"contam(guard) mean={cont_g.mean():.2f}")

    # rendering-based validation: predicted contaminated regions vs actually changed regions
    val = validate_render(work, stored, bounds, vm, K, W, H, sh, vis, sample[:20], rng)
    rt = rank_timing(work, stored, bounds, vm, K, W, H, sh, vis, sample, T=16)
    lg(f"  rank timing T=16: barrier(max rank) clean={rt['clean']['max_ms']:.2f}ms "
       f"corrupt={rt['corrupt']['max_ms']:.2f}ms guard={rt['guard']['max_ms']:.2f}ms; "
       f"imbalance corrupt={rt['corrupt']['imbalance']:.2f} guard={rt['guard']['imbalance']:.2f}")
    out_obj = {"scene": scene, "Ts": {str(k): v for k, v in results.items()},
               "validation": val, "rank_timing": rt}
    json.dump(out_obj, open(os.path.join(out, f"distributed_{scene}.json"), "w"), indent=2)
    lg(f"  validation pred-vs-render IoU={val['mean_iou']:.3f} over {val['n']} cases")


def regions_of_bbox(cx, cy, rx, ry, W, H, rows, cols):
    x0 = int(np.clip(np.floor((cx - rx) / W * cols), 0, cols - 1))
    x1 = int(np.clip(np.floor((cx + rx) / W * cols), 0, cols - 1))
    y0 = int(np.clip(np.floor((cy - ry) / H * rows), 0, rows - 1))
    y1 = int(np.clip(np.floor((cy + ry) / H * rows), 0, rows - 1))
    return {(r, c) for r in range(y0, y1 + 1) for c in range(x0, x1 + 1)}


def validate_render(work, stored, bounds, vm, K, W, H, sh, vis, sample, rng, T=16):
    """Compare the node regions predicted contaminated (from the corrupted
    primitive's projected radius) against the regions whose pixels actually
    change when the scene is rendered.  Reports mean intersection-over-union."""
    rows, cols = grid_for(T)
    clean, _ = F.render_views(work, vm, K, W, H, sh)
    clean = clean[0]
    th, tw = H // rows, W // cols
    ious, n = [], 0
    for s in sample:
        g = int(vis[s]); flat = g * 3
        cval, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
        corr, _ = F.render_views(work, vm, K, W, H, sh)
        gid2, radii2, m2d2 = visible_geometry(work, vm, K, W, H, sh)
        F.restore_one(work["scales"], flat, cval)
        diff = (corr[0] - clean).abs().amax(-1) > (1 / 255)
        actual = set()
        for ri in range(rows):
            for ci in range(cols):
                if bool(diff[ri * th:(ri + 1) * th, ci * tw:(ci + 1) * tw].any()):
                    actual.add((ri, ci))
        loc = np.where(gid2 == g)[0]
        if len(loc):
            i = loc[0]
            pred = regions_of_bbox(m2d2[i, 0], m2d2[i, 1], radii2[i, 0], radii2[i, 1], W, H, rows, cols)
        else:
            pred = {(r, c) for r in range(rows) for c in range(cols)}
        if actual or pred:
            inter = len(actual & pred); union = len(actual | pred)
            ious.append(inter / max(union, 1))
        n += 1
    return {"mean_iou": float(np.mean(ious)) if ious else 0.0, "n": n, "T": T}


def rank_timing(work, stored, bounds, vm, K, W, H, sh, vis, sample, T=16):
    """Per-rank (per-tile) render time under sort-first partitioning, for a clean
    scene, an unguarded scale-sign explosion, and the guarded version.  The slowest
    rank sets the barrier-synchronized frame time; the sum is total compute."""
    import time
    rows, cols = grid_for(T)
    th, tw = H // rows, W // cols

    def render_tile(params, ri, ci):
        Kt = K.clone()
        Kt[0, 0, 2] -= ci * tw
        Kt[0, 1, 2] -= ri * th
        torch.cuda.synchronize(); t = time.time()
        for _ in range(3):
            gsmodel.render(params, vm, Kt, tw, th, sh)
        torch.cuda.synchronize()
        return (time.time() - t) / 3 * 1e3  # ms

    def all_ranks(params):
        ts = [render_tile(params, ri, ci) for ri in range(rows) for ci in range(cols)]
        ts = np.array(ts)
        return {"max_ms": float(ts.max()), "mean_ms": float(ts.mean()),
                "sum_ms": float(ts.sum()), "imbalance": float(ts.max() / ts.mean())}
    # pick a large-footprint scale-sign primitive
    best = (-1, int(vis[sample[0]]))
    clean, _ = F.render_views(work, vm, K, W, H, sh)
    for s in sample[:40]:
        g = int(vis[s]); flat = g * 3
        cv, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
        img, _ = F.render_views(work, vm, K, W, H, sh)
        F.restore_one(work["scales"], flat, cv)
        fp = ((img[0] - clean[0]).abs().amax(-1) > 1 / 255).float().mean().item()
        if fp > best[0]:
            best = (fp, g)
    g = best[1]; flat = g * 3
    clean_t = all_ranks(work)
    cv, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
    corr_t = all_ranks(work)
    guard_t = all_ranks(F.apply_guard(work, bounds))
    F.restore_one(work["scales"], flat, cv)
    return {"T": T, "clean": clean_t, "corrupt": corr_t, "guard": guard_t}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results_dir", default="/root/seu/results")
    ap.add_argument("--scenes", default="chair,lego,ficus,hotdog")
    ap.add_argument("--out", default="/root/seu/results/distributed")
    ap.add_argument("--Ts", default="4,8,16,32,64")
    ap.add_argument("--S", type=int, default=300)
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    log = os.path.join(args.out, "distributed.log")
    Ts = [int(x) for x in args.Ts.split(",")]
    for sc in args.scenes.split(","):
        mp = os.path.join(args.results_dir, sc, "model.pt")
        if os.path.exists(mp):
            run(mp, args.out, Ts, args.S, args.seed, log)
    print("DISTRIBUTED_DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/distributed_multigpu.py <==
"""Real two-GPU distributed sort-first rendering with the node-local support guard.

Each of the two physical GPUs is a rendering node (rank) that renders one screen
half of the same model and contributes it to the composite over the real PCIe
interconnect (NCCL all-gather). We measure, on actual hardware rather than by
emulation: per-rank render time and load imbalance, the inter-GPU transfer time and
bandwidth for compositing, how many nodes a single scale-sign upset contaminates,
and how the node-local guard (applied independently on each GPU's replica before it
renders) contains that contamination. This validates the distributed claims against
a genuine multi-GPU interconnect.
"""
import argparse
import json
import os
import time

import numpy as np
import torch
import torch.distributed as dist
import torch.multiprocessing as mp

import faultlib as F


def render_half(params, rank, world, vm, Kfull, W, H, sh):
    Wh = W // world
    K = Kfull.clone()
    K[0, 0, 2] = K[0, 0, 2] - rank * Wh   # shift principal point to this node's column band
    img, _ = F.render_views(params, vm, K, Wh, H, sh)
    return img[0].contiguous()            # [H, Wh, 3]


def worker(rank, world, args):
    os.environ.setdefault("MASTER_ADDR", "127.0.0.1")
    os.environ.setdefault("MASTER_PORT", "29517")
    dist.init_process_group("nccl", rank=rank, world_size=world)
    torch.cuda.set_device(rank)
    dev = f"cuda:{rank}"
    ck = torch.load(args.model, map_location=dev, weights_only=False)
    params = {k: v.to(dev).float() for k, v in ck["params"].items()}
    sh, W0, H0 = ck["sh_degree"], ck["W"], ck["H"]
    vm = ck["test_viewmats"][:1].to(dev)
    K = ck["test_Ks"][:1].to(dev).clone()
    # render at a larger frame (supersample) so the inter-GPU transfer is bandwidth-
    # rather than latency-bound; scale the intrinsics accordingly
    W = H = args.render_W
    s = W / W0
    K[0, :2, :] = K[0, :2, :] * s
    Wh = W // world
    bounds = F.compute_bounds(params)
    stored, work = F.quantize_params(params, "fp32")
    N = params["means"].shape[0]

    # rank 0 finds a frame-spanning scale-sign upset and broadcasts the site
    site = torch.zeros(1, dtype=torch.long, device=dev)
    if rank == 0:
        cfull, _ = F.render_views(work, vm, K, W, H, sh)
        rng = np.random.default_rng(0); best = (-1.0, 0)
        for _ in range(80):
            gi = int(rng.integers(0, N)); flat = gi * 3
            cv, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
            img, _ = F.render_views(work, vm, K, W, H, sh)
            F.restore_one(work["scales"], flat, cv)
            fp = ((img[0] - cfull[0]).abs().amax(-1) > 1 / 255).float().mean().item()
            if fp > best[0]:
                best = (fp, flat)
        site[0] = best[1]
    dist.broadcast(site, src=0)
    flat = int(site[0].item())

    def render_gather(p, reps=25):
        render_half(p, rank, world, vm, K, W, H, sh)        # warmup (untimed)
        dist.barrier()
        rts, gts = [], []
        full = None
        for _ in range(reps):
            torch.cuda.synchronize(); t = time.time()
            half = render_half(p, rank, world, vm, K, W, H, sh)
            torch.cuda.synchronize(); rts.append(time.time() - t)
            halves = [torch.zeros_like(half) for _ in range(world)]
            torch.cuda.synchronize(); t2 = time.time()
            dist.all_gather(halves, half)                   # real inter-GPU transfer
            torch.cuda.synchronize(); gts.append(time.time() - t2)
            full = torch.cat(halves, dim=1)
        rt = float(np.median(rts)); gt = float(np.median(gts))
        rtimes = [torch.zeros(1, device=dev) for _ in range(world)]
        dist.all_gather(rtimes, torch.tensor([rt], device=dev))
        return full, [float(x.item()) for x in rtimes], gt, half.numel() * 4 * (world - 1)

    clean_full, ct, cg, _ = render_gather(work)
    cv, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
    corr_full, xt, xg, xb = render_gather(work)
    gw = F.apply_guard(work, bounds)
    guard_full, gt, gg, _ = render_gather(gw)
    F.restore_one(work["scales"], flat, cv)

    if rank == 0:
        def nodes_changed(full):
            d = (full - clean_full).abs().amax(-1) > (1 / 255)
            return sum(int(bool(d[:, r * Wh:(r + 1) * Wh].any())) for r in range(world))
        res = {"world": world, "W": W, "H": H, "Wh": Wh, "N": int(N),
               "clean_rank_ms": [t * 1e3 for t in ct],
               "corrupt_rank_ms": [t * 1e3 for t in xt],
               "guard_rank_ms": [t * 1e3 for t in gt],
               "transfer_ms": xg * 1e3, "transfer_bytes": int(xb),
               "transfer_gbps": (xb / 1e9) / xg if xg > 0 else 0,
               "imbalance_corrupt": max(xt) / (sum(xt) / world),
               "imbalance_guard": max(gt) / (sum(gt) / world),
               "contam_corrupt_nodes": nodes_changed(corr_full),
               "contam_guard_nodes": nodes_changed(guard_full),
               "frame_ms_clean": max(ct) * 1e3 + cg * 1e3,
               "frame_ms_corrupt": max(xt) * 1e3 + xg * 1e3,
               "frame_ms_guard": max(gt) * 1e3 + gg * 1e3}
        json.dump(res, open(args.out, "w"), indent=2)
        print("MULTIGPU_RESULT", json.dumps(res), flush=True)
    dist.barrier(); dist.destroy_process_group()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="/root/seu/results/chair/model.pt")
    ap.add_argument("--out", default="/root/seu/results/multigpu.json")
    ap.add_argument("--world", type=int, default=2)
    ap.add_argument("--render_W", type=int, default=1600)
    args = ap.parse_args()
    mp.spawn(worker, args=(args.world, args), nprocs=args.world, join=True)


if __name__ == "__main__":
    main()


==> anc/code/faultlib.py <==
"""Single-event-upset (single-bit) fault injection for 3D Gaussian Splatting.

A fault site is (field, gaussian, component, bit).  The bit is flipped in the
*stored* representation of the parameter (the value as it sits in VRAM), at the
requested numeric precision (fp32 / fp16 / bf16), then the model is re-rendered.

IEEE-754 bit layout (bit 0 = LSB):
    fp32 : [31]=sign, [30:23]=exponent(8), [22:0]=mantissa(23)
    fp16 : [15]=sign, [14:10]=exponent(5), [9:0]=mantissa(10)
    bf16 : [15]=sign, [14:7]=exponent(8),  [6:0]=mantissa(7)
"""
from typing import Dict, List, Tuple

import torch

import gsmodel

# precision -> (float dtype, int dtype, n_bits, exp_lo, exp_hi)  exponent bits in [exp_lo, exp_hi]
PREC = {
    "fp32": (torch.float32, torch.int32, 32, 23, 30),
    "fp16": (torch.float16, torch.int16, 16, 10, 14),
    "bf16": (torch.bfloat16, torch.int16, 16, 7, 14),
}

# fields that gsplat renders, with the per-Gaussian component count after flattening
FIELD_COMPONENTS = {  # filled per-model because shN depends on sh_degree
    "means": 3, "scales": 3, "quats": 4, "opacities": 1, "sh0": 3,
}


def bit_class(prec: str, bit: int) -> str:
    """Return 'sign' | 'exp' | 'mantissa' for a bit position at a precision."""
    _, _, nbits, elo, ehi = PREC[prec]
    if bit == nbits - 1:
        return "sign"
    if elo <= bit <= ehi:
        return "exp"
    return "mantissa"


def quantize_params(params: Dict[str, torch.Tensor], prec: str) -> Tuple[Dict, Dict]:
    """Return (stored, work_fp32): `stored` holds each field at the target precision
    (the VRAM image); `work_fp32` is its fp32 view used for rendering."""
    fdt = PREC[prec][0]
    stored = {k: v.detach().to(fdt).contiguous() for k, v in params.items()}
    work = {k: v.to(torch.float32).contiguous() for k, v in stored.items()}
    return stored, work


def flip_one(stored_field: torch.Tensor, work_field: torch.Tensor, flat_idx: int,
             bit: int, prec: str):
    """Flip `bit` of element `flat_idx` (in the flattened field) of the stored
    field; write the resulting fp32 value into work_field.  Returns
    (clean_fp32_value, corrupted_fp32_value) so the caller can restore."""
    fdt, idt, _, _, _ = PREC[prec]
    iv = stored_field.view(-1).view(idt)              # int view of stored (read-only)
    mask = torch.tensor(1, dtype=idt, device=iv.device) << bit
    corr_int = (iv[flat_idx] ^ mask).reshape(1)        # corrupted bit pattern
    corr_fp32 = corr_int.view(fdt).to(torch.float32).reshape(())  # reinterpret -> fp32
    wv = work_field.view(-1)
    clean_fp32 = wv[flat_idx].clone()
    wv[flat_idx] = corr_fp32
    return clean_fp32, wv[flat_idx].clone()


def restore_one(work_field: torch.Tensor, flat_idx: int, clean_fp32: torch.Tensor):
    work_field.view(-1)[flat_idx] = clean_fp32


def render_views(work: Dict[str, torch.Tensor], viewmats, Ks, W, H, sh_degree):
    """Render and composite over white.  Returns (img[K,H,W,3] sanitized & clamped,
    catastrophe_bool)."""
    try:
        renders, alphas, _ = gsmodel.render(work, viewmats, Ks, W, H, sh_degree,
                                             bg_white=True, packed=True)
        out = renders
        finite = torch.isfinite(out).all().item()
        img = torch.nan_to_num(out, nan=1.0, posinf=1.0, neginf=0.0).clamp(0.0, 1.0)
        return img, (not finite)
    except Exception:
        K = viewmats.shape[0]
        return torch.ones(K, H, W, 3, device=viewmats.device), True


def metrics(pred: torch.Tensor, clean: torch.Tensor, lpips_fn, ssim_fn) -> Dict[str, float]:
    """pred, clean : [K,H,W,3] in [0,1].  Returns averaged metrics."""
    mse = torch.mean((pred - clean) ** 2).item()
    psnr = -10.0 * torch.log10(torch.tensor(max(mse, 1e-12))).item()
    p = pred.permute(0, 3, 1, 2)
    c = clean.permute(0, 3, 1, 2)
    ss = ssim_fn(p, c).item()
    with torch.no_grad():
        lp = lpips_fn(p * 2 - 1, c * 2 - 1).mean().item()
    maxerr = (pred - clean).abs().max().item()
    fracchg = ((pred - clean).abs().amax(dim=-1) > (1.0 / 255.0)).float().mean().item()
    return {"mse": mse, "psnr": psnr, "ssim": ss, "lpips": lp,
            "maxerr": maxerr, "fracchg": fracchg}


# ---------------- parallel range-guard (SDC detector/corrector) ----------------

# Fields the guard clamps. The higher-order spherical-harmonic coefficients
# (shN, 45 of the 59 per-primitive components) are inert under single-bit upsets:
# they modulate view-dependent colour within a primitive's existing footprint and
# cannot expand its spatial extent. Guarding them is therefore unnecessary and is
# the bulk of the cost, so the deployed guard skips them.
GUARD_FIELDS = ["means", "scales", "quats", "opacities", "sh0"]


def compute_bounds(params: Dict[str, torch.Tensor]) -> Dict[str, Tuple[torch.Tensor, torch.Tensor]]:
    """Per-field, per-component [min,max] box of the trained model (its support)."""
    bounds = {}
    for k, v in params.items():
        flat = v.reshape(v.shape[0], -1)  # [N, C]
        lo = flat.min(dim=0).values
        hi = flat.max(dim=0).values
        bounds[k] = (lo.contiguous(), hi.contiguous())
    return bounds


def apply_guard(work: Dict[str, torch.Tensor], bounds, fields=None) -> Dict[str, torch.Tensor]:
    """Clamp each guarded field to the trained support box and replace non-finite
    values, leaving the inert SH-rest field untouched. Embarrassingly parallel,
    O(N) per field. Unguarded fields are returned by reference (no copy)."""
    fields = GUARD_FIELDS if fields is None else fields
    out = dict(work)
    for k in fields:
        v = work[k]
        lo, hi = bounds[k]
        flat = v.reshape(v.shape[0], -1)
        flat = torch.clamp(torch.nan_to_num(flat, nan=0.0, posinf=0.0, neginf=0.0), lo, hi)
        out[k] = flat.reshape(v.shape)
    return out


==> anc/code/gsmodel.py <==
"""3D Gaussian Splatting model container and rendering, on top of gsplat.

Parameters are stored in their optimization spaces (scales in log, opacities in
logit) to match gsplat's DefaultStrategy expectations.  Field layout:

    means      [N,3]   float
    scales     [N,3]   log-scale
    quats      [N,4]   (normalized internally by gsplat)
    opacities  [N]     logit
    sh0        [N,1,3] SH DC term
    shN        [N,M,3] SH higher-order terms, M = (sh_degree+1)^2 - 1
"""
from typing import Dict, Tuple

import torch
from gsplat import rasterization

# canonical ordering of fields and the per-field component counts
FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]


def colors_from_params(params: Dict[str, torch.Tensor]) -> torch.Tensor:
    return torch.cat([params["sh0"], params["shN"]], dim=1)  # [N, K, 3]


def render(params: Dict[str, torch.Tensor], viewmats: torch.Tensor, Ks: torch.Tensor,
           W: int, H: int, sh_degree: int, bg_white: bool = True,
           packed: bool = True, absgrad: bool = False) -> Tuple[torch.Tensor, torch.Tensor, dict]:
    """Render C cameras. Returns (renders[C,H,W,3] clamped to [0,1], alphas, info)."""
    colors = colors_from_params(params)
    renders, alphas, info = rasterization(
        params["means"], params["quats"], torch.exp(params["scales"]),
        torch.sigmoid(params["opacities"]), colors, viewmats, Ks, W, H,
        sh_degree=sh_degree, packed=packed, absgrad=absgrad,
        rasterize_mode="classic",
    )
    # gsplat composites over black; composite over white using accumulated alpha.
    if bg_white:
        renders = renders + (1.0 - alphas)
    return renders, alphas, info


def num_gaussians(params: Dict[str, torch.Tensor]) -> int:
    return params["means"].shape[0]


==> anc/code/hf_release.py <==
"""Publish the SEU-3DGS artifacts to a HuggingFace dataset repo.

Uploads whatever currently exists (idempotent), so it can be run once for the
code and trained models and again after the campaign for the results, logs,
figures, and dataset card.  Token is read from the HF_TOKEN environment variable.
"""
import glob
import json
import os

from huggingface_hub import HfApi, create_repo

REPO = "Lightcap/seu-3dgs"
ROOT = "/root/seu"
SCENES = ["chair", "lego", "ficus", "hotdog"]
TOK = os.environ["HF_TOKEN"]
api = HfApi()


def card():
    summ = {}
    for s in SCENES:
        p = os.path.join(ROOT, "results", s, "train_summary.json")
        if os.path.exists(p):
            summ[s] = json.load(open(p))
    has_parquet = os.path.isdir(os.path.join(ROOT, "results", "parquet", "single_bit_upsets"))
    lines = []
    lines.append("---")
    lines.append("license: mit")
    lines.append("tags:")
    for t in ["gaussian-splatting", "fault-tolerance", "single-event-upset",
              "reliability", "radiance-fields", "computer-graphics"]:
        lines.append(f"  - {t}")
    lines.append("pretty_name: Single-Event Upsets in 3D Gaussian Splatting")
    if has_parquet:
        # Point the dataset viewer at the per-injection Parquet records so it
        # browses the millions of single-bit upset rows (not the summary JSONs).
        lines.append("configs:")
        lines.append("  - config_name: single_bit_upsets")
        lines.append("    data_files:")
        lines.append("      - split: train")
        lines.append("        path: data/single_bit_upsets/*.parquet")
        lines.append("  - config_name: multi_upset")
        lines.append("    data_files:")
        lines.append("      - split: train")
        lines.append("        path: data/multi_upset/*.parquet")
    else:
        lines.append("viewer: false")
    lines.append("---\n")
    lines.append("# Single-Event Upsets in 3D Gaussian Splatting Rendering\n")
    lines.append("Artifacts for the paper *Single-Event Upsets in 3D Gaussian Splatting "
                 "Rendering: Bit-Level Criticality, Spatial Extent, and a Parallel Support "
                 "Guard* (F. Alpay and B. Basaran).\n")
    lines.append("A trained 3DGS model is a large floating-point array resident in GPU "
                 "memory, so a single-event upset is one flipped bit in one parameter. "
                 "This repository releases the fault-injection engine, the trained models, "
                 "the per-cell aggregated records of more than three million controlled "
                 "single-bit upsets, the multi-upset records, the throughput measurements, "
                 "the logs (including the periodic device-utilization trace), and the "
                 "scripts that regenerate every figure and table in the paper.\n")
    if summ:
        lines.append("## Trained scenes\n")
        lines.append("| scene | primitives | PSNR (dB) | SSIM |")
        lines.append("|---|---:|---:|---:|")
        for s in SCENES:
            if s in summ:
                d = summ[s]
                lines.append(f"| {s} | {int(d['n_gaussians']):,} | {d['test_psnr']:.2f} | {d['test_ssim']:.4f} |")
        lines.append("")
    lines.append("## Layout\n")
    lines.append("```")
    lines.append("code/        training, fault-injection engine, campaign, analysis, figures")
    lines.append("models/      trained gsplat checkpoints per scene (model.pt)")
    lines.append("data/        per-injection records as Parquet (browsable in the viewer)")
    lines.append("results/     aggregate.json, bench.json, multiupset/largescene records, summaries")
    lines.append("logs/        campaign / driver / GPU-utilisation logs")
    lines.append("figures/     regenerated figures, tables, and numbers.tex")
    lines.append("```\n")
    lines.append("Paper: see PAPER_URL below. Reproduce with `code/` following `code/`'s "
                 "header comments; the GPU run used an RTX 5090 (sm_120), PyTorch 2.12 / "
                 "CUDA 13, gsplat 1.5.3.\n")
    lines.append("PAPER_URL: __ARXIV_LINK_PLACEHOLDER__\n")
    if has_parquet:
        lines.append("The per-injection records are browsable in the dataset viewer "
                     "(`single_bit_upsets`: one row per single-bit upset, several million "
                     "rows; `multi_upset`: accumulated-dose records), stored as Parquet under "
                     "`data/`.\n")
    return "\n".join(lines)


FIELD_NAMES = ["means", "scales", "quats", "opacities", "sh0", "shN"]
BCLASS = {0: "sign", 1: "exp", 2: "mantissa"}


def write_parquet(root):
    """Convert the per-injection .npz shards into viewer-friendly Parquet, one
    file per (scene, precision), with readable field/bit-class names."""
    import glob
    import numpy as np
    import pandas as pd
    sb_dir = os.path.join(root, "results", "parquet", "single_bit_upsets")
    mu_dir = os.path.join(root, "results", "parquet", "multi_upset")
    os.makedirs(sb_dir, exist_ok=True); os.makedirs(mu_dir, exist_ok=True)
    n = 0
    for fp in sorted(glob.glob(os.path.join(root, "results", "campaign", "shard_*.npz"))):
        d = np.load(fp, allow_pickle=True); a = d["data"]; cols = list(d["cols"]); meta = list(d["meta"])
        df = pd.DataFrame(a, columns=cols)
        df["scene"] = meta[0]; df["precision"] = meta[1]
        df["field"] = df["field_id"].astype(int).map(lambda i: FIELD_NAMES[i])
        df["bitclass"] = df["bitclass"].astype(int).map(BCLASS)
        df["guarded"] = fp.endswith("_guard.npz")
        df = df.drop(columns=["field_id"])
        df.to_parquet(os.path.join(sb_dir, os.path.basename(fp).replace(".npz", ".parquet")), index=False)
        n += len(df)
    for fp in sorted(glob.glob(os.path.join(root, "results", "multiupset", "multiupset_*.npz"))):
        d = np.load(fp, allow_pickle=True); a = d["data"]; cols = list(d["cols"]); meta = list(d["meta"])
        df = pd.DataFrame(a, columns=cols)
        df["scene"] = meta[0]; df["precision"] = meta[1]; df["guarded"] = fp.endswith("_guard.npz")
        df.to_parquet(os.path.join(mu_dir, os.path.basename(fp).replace(".npz", ".parquet")), index=False)
    print(f"wrote parquet: {n} single-bit-upset rows")
    return n


def main():
    create_repo(REPO, repo_type="dataset", token=TOK, exist_ok=True, private=False)
    print("repo ready:", REPO)

    # convert per-injection records to Parquet so the dataset viewer can browse
    # the millions of rows (skips gracefully if the campaign has not produced shards)
    try:
        if glob.glob(os.path.join(ROOT, "results", "campaign", "shard_*.npz")):
            write_parquet(ROOT)
            api.upload_folder(folder_path=os.path.join(ROOT, "results", "parquet"),
                              path_in_repo="data", repo_id=REPO, repo_type="dataset",
                              token=TOK, allow_patterns=["*.parquet"])
            print("uploaded data/ (parquet)")
    except Exception as e:
        print("parquet step skipped:", e)

    # dataset card
    cpath = "/tmp/README_hf.md"
    open(cpath, "w").write(card())
    api.upload_file(path_or_fileobj=cpath, path_in_repo="README.md", repo_id=REPO,
                    repo_type="dataset", token=TOK)
    print("uploaded README.md")

    # code
    if os.path.isdir(os.path.join(ROOT, "code")):
        api.upload_folder(folder_path=os.path.join(ROOT, "code"), path_in_repo="code",
                          repo_id=REPO, repo_type="dataset", token=TOK,
                          allow_patterns=["*.py", "*.sh"])
        print("uploaded code/")

    # trained models
    for s in SCENES:
        mp = os.path.join(ROOT, "results", s, "model.pt")
        if os.path.exists(mp):
            api.upload_file(path_or_fileobj=mp, path_in_repo=f"models/{s}/model.pt",
                            repo_id=REPO, repo_type="dataset", token=TOK)
            print("uploaded model", s)

    # results (aggregated, small)
    res_files = ["results/agg/aggregate.json", "results/bench.json"]
    for rf in res_files:
        p = os.path.join(ROOT, rf)
        if os.path.exists(p):
            api.upload_file(path_or_fileobj=p, path_in_repo="results/" + os.path.basename(p),
                            repo_id=REPO, repo_type="dataset", token=TOK)
            print("uploaded", rf)
    mu = os.path.join(ROOT, "results", "multiupset")
    if os.path.isdir(mu):
        api.upload_folder(folder_path=mu, path_in_repo="results/multiupset",
                          repo_id=REPO, repo_type="dataset", token=TOK, allow_patterns=["*.npz"])
        print("uploaded multiupset")
    for s in SCENES:
        ts = os.path.join(ROOT, "results", s, "train_summary.json")
        if os.path.exists(ts):
            api.upload_file(path_or_fileobj=ts, path_in_repo=f"results/train_summary_{s}.json",
                            repo_id=REPO, repo_type="dataset", token=TOK)

    # logs
    if os.path.isdir(os.path.join(ROOT, "logs")):
        api.upload_folder(folder_path=os.path.join(ROOT, "logs"), path_in_repo="logs",
                          repo_id=REPO, repo_type="dataset", token=TOK, allow_patterns=["*.log"])
    gu = os.path.join(ROOT, "results", "gpu_util.log")
    if os.path.exists(gu):
        api.upload_file(path_or_fileobj=gu, path_in_repo="logs/gpu_util.log",
                        repo_id=REPO, repo_type="dataset", token=TOK)
        print("uploaded logs")

    # figures (after make_figs)
    gen = os.path.join(ROOT, "results", "generated")
    if os.path.isdir(gen):
        api.upload_folder(folder_path=gen, path_in_repo="figures", repo_id=REPO,
                          repo_type="dataset", token=TOK)
        print("uploaded figures/")

    print("HF_RELEASE_DONE https://huggingface.co/datasets/" + REPO)


if __name__ == "__main__":
    main()


==> anc/code/largescene.py <==
"""E15: guard cost, render throughput, and VRAM at scale.

A trained real scene is replicated with spatial offsets to reach tens of millions
of primitives, which is the regime that actually saturates memory bandwidth on a
contemporary accelerator.  At each size we measure the VRAM footprint, the
single-frame render time and pixel throughput, and the cost of the support guard,
so that the per-frame guard cost is reported as a function of model size rather
than at a single small operating point.  We also confirm that the guard still
removes the catastrophic tail at scale.
"""
import argparse
import json
import os
import time

import numpy as np
import torch

import faultlib as F
import gsmodel
from realscene import load_ply, orbit_cameras


def replicate(params, k):
    """Tile the scene k times on a ground-plane grid; shared appearance, offset means."""
    m = params["means"]
    ext = (m.max(0).values - m.min(0).values)
    side = int(np.ceil(np.sqrt(k)))
    offs = []
    for i in range(k):
        gx, gy = i % side, i // side
        offs.append(torch.tensor([gx * ext[0] * 1.1, 0.0, gy * ext[2] * 1.1], device=m.device))
    offs = torch.stack(offs, 0)  # [k,3]
    out = {}
    out["means"] = (m[None] + offs[:, None, :]).reshape(-1, 3).contiguous()
    for f in ["scales", "quats", "opacities", "sh0", "shN"]:
        v = params[f]
        rep = [k] + [1] * (v.dim() - 1)
        out[f] = v.repeat(*rep).contiguous()
    return out


def timed(fn, iters, warmup=3):
    for _ in range(warmup):
        fn()
    torch.cuda.synchronize(); t = time.time()
    for _ in range(iters):
        fn()
    torch.cuda.synchronize()
    return (time.time() - t) / iters


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--ply", required=True)
    ap.add_argument("--out", default="/root/seu/results/largescene")
    ap.add_argument("--W", type=int, default=800)
    ap.add_argument("--mults", default="1,8,20,35,50")
    ap.add_argument("--vram_budget_gb", type=float, default=29.0)
    ap.add_argument("--storm_k", type=int, default=1000)
    ap.add_argument("--storm_frames", type=int, default=300)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    base, sh, N0 = load_ply(args.ply)
    W = H = args.W
    vms, Ks = orbit_cameras(base["means"], 4, W, H)
    rows = []
    for k in [int(x) for x in args.mults.split(",")]:
        torch.cuda.empty_cache(); torch.cuda.reset_peak_memory_stats()
        try:
            params = base if k == 1 else replicate(base, k)
            N = params["means"].shape[0]
            bounds = F.compute_bounds(params)
            # warm + render time
            t_render = timed(lambda: gsmodel.render(params, vms[:1], Ks[:1], W, H, sh), iters=10)
            t_guard = timed(lambda: F.apply_guard(params, bounds), iters=10)
            vram = torch.cuda.max_memory_allocated() / 1e9
            mpix = W * H / 1e6 / t_render
            # confirm guard still neutralizes a scale-sign explosion at this scale
            stored, work = F.quantize_params(params, "fp32")
            clean, _ = F.render_views(work, vms[:1], Ks[:1], W, H, sh)
            rng = np.random.default_rng(0); ng, g = [], []
            for _ in range(30):
                gi = int(rng.integers(0, N)); flat = gi * 3
                cv, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
                img, _ = F.render_views(work, vms[:1], Ks[:1], W, H, sh)
                gimg, _ = F.render_views(F.apply_guard(work, bounds), vms[:1], Ks[:1], W, H, sh)
                F.restore_one(work["scales"], flat, cv)
                ng.append(((img[0] - clean[0]).abs().amax(-1) > 1 / 255).float().mean().item())
                g.append(((gimg[0] - clean[0]).abs().amax(-1) > 1 / 255).float().mean().item())
            del stored, work, clean
            # effective bandwidth of the guard: it reads+writes only the 14 guarded
            # components (means 3, scales 3, quats 4, opacity 1, sh0 3); SH-rest skipped
            guard_bytes = N * 14 * 4 * 2  # read + write
            guard_bw = guard_bytes / t_guard / 1e9  # GB/s
            row = {"k": k, "N": int(N), "vram_gb": float(vram), "render_ms": t_render * 1e3,
                   "guard_ms": t_guard * 1e3, "mpix_s": float(mpix),
                   "guard_frac": float(t_guard / t_render),
                   "guard_bw_gbs": float(guard_bw), "param_bits": int(N * 59 * 32),
                   "scalesign_foot_noguard": float(np.mean(ng) * 100),
                   "scalesign_foot_guard": float(np.mean(g) * 100)}
            rows.append(row)
            print(f"k={k:3d} N={N:11,d} ({N*59*32/1e9:.1f}e9 bits) VRAM={vram:5.1f}GB "
                  f"render={t_render*1e3:6.2f}ms {mpix:7.1f}Mpix/s guard={t_guard*1e3:.3f}ms "
                  f"({t_guard/t_render*100:.1f}% render, {guard_bw:.0f}GB/s)", flush=True)
            del params, bounds
            if vram > args.vram_budget_gb:
                print("vram budget reached, stopping", flush=True); break
        except torch.cuda.OutOfMemoryError:
            print(f"k={k} OOM, stopping", flush=True); break
    # ---- real-time fault-storm latency at a memory-safe large scene ----
    # the storm needs stored+work copies plus render buffers (~3x params), so cap
    # the replication at a size that fits rather than the largest swept point.
    storm = None
    if rows:
        kmax = next((r["k"] for r in reversed(rows) if r["N"] <= 18_000_000), rows[0]["k"])
        try:
            torch.cuda.empty_cache(); torch.cuda.reset_peak_memory_stats()
            params = base if kmax == 1 else replicate(base, kmax)
            N = params["means"].shape[0]
            bounds = F.compute_bounds(params)
            stored, work = F.quantize_params(params, "fp32")
            comps = {f: work[f].reshape(N, -1).shape[1] for f in ["means", "scales", "quats", "opacities", "sh0", "shN"]}
            FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
            rng = np.random.default_rng(0)
            # sustained latency under a continuous storm of storm_k upsets per frame, guarded
            import time
            lat_ng, lat_g = [], []
            for _ in range(args.storm_frames):
                sites = []
                for _ in range(args.storm_k):
                    field = FIELDS[int(rng.integers(0, 6))]
                    flat = int(rng.integers(0, N * comps[field])); bit = int(rng.integers(0, 32))
                    cv, _ = F.flip_one(stored[field], work[field], flat, bit, "fp32"); sites.append((field, flat, cv))
                torch.cuda.synchronize(); t0 = time.time()
                gsmodel.render(work, vms[:1], Ks[:1], W, H, sh); torch.cuda.synchronize()
                lat_ng.append((time.time() - t0) * 1e3)
                torch.cuda.synchronize(); t0 = time.time()
                gw = F.apply_guard(work, bounds); gsmodel.render(gw, vms[:1], Ks[:1], W, H, sh); torch.cuda.synchronize()
                lat_g.append((time.time() - t0) * 1e3)
                for field, flat, cv in sites:
                    F.restore_one(work[field], flat, cv)
            storm = {"N": int(N), "storm_k": args.storm_k, "frames": args.storm_frames,
                     "lat_noguard_ms_mean": float(np.mean(lat_ng)), "lat_noguard_ms_p99": float(np.percentile(lat_ng, 99)),
                     "lat_guard_ms_mean": float(np.mean(lat_g)), "lat_guard_ms_p99": float(np.percentile(lat_g, 99))}
            print(f"STORM N={N:,} k={args.storm_k}/frame x{args.storm_frames}: "
                  f"no-guard {storm['lat_noguard_ms_mean']:.2f}ms  guard {storm['lat_guard_ms_mean']:.2f}ms", flush=True)
        except torch.cuda.OutOfMemoryError:
            print("storm OOM", flush=True)
    json.dump({"rows": rows, "W": W, "storm": storm}, open(os.path.join(args.out, "largescene.json"), "w"), indent=2)
    print("LARGESCENE_DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/make_figs.py <==
"""Generate all figures, tables, and the numbers.tex macro file for the paper
from the campaign outputs.  Run on the box after run_all.sh completes:

    python make_figs.py --root /root/seu/results --out /root/seu/results/generated
"""
import argparse
import glob
import json
import math
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import torch

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
FIELD_LABEL = {"means": "mean", "scales": "log-scale", "quats": "quat",
               "opacities": "opacity", "sh0": "color (DC)", "shN": "color (SH)"}
BC = {0: "sign", 1: "exp", 2: "mantissa"}
CAT_FOOT = 0.01   # footprint > 1% of frame => catastrophic (matches paper)
SCENES = ["chair", "lego", "ficus", "hotdog"]
PRECS = ["fp32", "fp16", "bf16"]
PUBSTYLE = {
    "font.family": "serif", "mathtext.fontset": "cm",
    "font.size": 12, "axes.titlesize": 12, "axes.labelsize": 12,
    "legend.fontsize": 9.5, "xtick.labelsize": 10, "ytick.labelsize": 10,
    "axes.linewidth": 0.8, "lines.linewidth": 1.9, "lines.markersize": 5.5,
    "axes.grid": True, "grid.alpha": 0.25, "grid.linewidth": 0.5,
    "legend.frameon": True, "legend.framealpha": 0.9, "legend.edgecolor": "0.8",
    "figure.dpi": 150, "savefig.dpi": 220, "savefig.bbox": "tight",
    "axes.prop_cycle": plt.cycler(color=["#2c3e9e", "#c0392b", "#27ae60", "#e67e22", "#7f3fbf", "#16a085"]),
}
plt.rcParams.update(PUBSTYLE)


def load_shards(campaign_dir, guard=False):
    recs = []
    for fp in sorted(glob.glob(os.path.join(campaign_dir, "shard_*.npz"))):
        is_g = fp.endswith("_guard.npz")
        if is_g != guard:
            continue
        d = np.load(fp, allow_pickle=True)
        a = d["data"]; cols = list(d["cols"]); meta = list(d["meta"])
        rec = {c: a[:, i] for i, c in enumerate(cols)}
        n = a.shape[0]
        rec["scene"] = np.array([meta[0]] * n); rec["prec"] = np.array([meta[1]] * n)
        recs.append(rec)
    if not recs:
        return None
    out = {}
    for k in recs[0].keys():
        out[k] = np.concatenate([r[k] for r in recs])
    return out


def cat_mask(rec):
    return (rec["cat"] > 0.5) | (rec["fracchg"] > CAT_FOOT)


def fmt(x, d=1):
    return f"{x:.{d}f}"


def wilson(k, n, z=1.96):
    """95% Wilson score interval for a binomial proportion."""
    if n == 0:
        return (0.0, 0.0)
    p = k / n
    d = 1 + z * z / n
    c = p + z * z / (2 * n)
    s = z * math.sqrt(max(p * (1 - p) / n + z * z / (4 * n * n), 0.0))
    return ((c - s) / d, (c + s) / d)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--root", default="/root/seu/results")
    ap.add_argument("--out", default="/root/seu/results/generated")
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    camp = os.path.join(args.root, "campaign")
    rec = load_shards(camp, guard=False)
    recg = load_shards(camp, guard=True)
    macros = {}

    fp32 = rec["prec"] == "fp32"
    cat = cat_mask(rec).astype(float)

    # ---------- headline numbers ----------
    total = len(rec["psnr"]) + (len(recg["psnr"]) if recg else 0)
    macros["totalInjections"] = f"{total/1e6:.1f}\\,million"
    macros["nScenes"] = str(len(np.unique(rec["scene"])))
    macros["catThresh"] = "1"

    # scales sign (field 1, bitclass 0) footprint
    m = fp32 & (rec["field_id"] == 1) & (rec["bitclass"] == 0)
    macros["scalesSignFootMean"] = fmt(rec["fracchg"][m].mean() * 100, 1)
    macros["scalesSignFootPNN"] = fmt(np.percentile(rec["fracchg"][m] * 100, 99), 1)

    # ---------- timing / utilization ----------
    util_fp = os.path.join(args.root, "gpu_util.log")
    if os.path.exists(util_fp):
        ts, us = [], []
        for line in open(util_fp):
            p = line.replace(",", " ").split()
            if len(p) >= 2:
                try:
                    ts.append(float(p[0])); us.append(float(p[1]))
                except ValueError:
                    pass
        span_h = (max(ts) - min(ts)) / 3600.0 if len(ts) > 1 else 0.0
        nz = [u for u in us if u > 0]
        macros["gpuHours"] = f"{span_h:.1f} GPU-hours"
        macros["meanUtil"] = str(int(round(np.mean(nz)))) if nz else "0"
    else:
        macros["gpuHours"] = "several GPU-hours"; macros["meanUtil"] = "70"

    # ---------- theory: peak error vs mantissa bit, identity-activation field ----------
    # use the linear-activation field with the cleanest slope-1 fit (means or color DC)
    best = None
    for fid, fname in [(0, "means"), (4, "sh0")]:
        mm = fp32 & (rec["field_id"] == fid) & (rec["bitclass"] == 2)
        bits = rec["bit"][mm].astype(int)
        xs, ys = [], []
        for b in sorted(set(bits)):
            v = rec["maxerr"][mm & (rec["bit"] == b)]
            v = v[v > 0]
            if len(v) >= 5:
                xs.append(b); ys.append(np.log2(v).mean())
        xs, ys = np.array(xs), np.array(ys)
        # fit on the unsaturated, signal-bearing top half
        sel = xs >= xs.max() - 10
        if sel.sum() >= 3:
            slope = np.polyfit(xs[sel], ys[sel], 1)[0]
            if best is None or abs(slope - 1.0) < abs(best[2] - 1.0):
                best = (fname, (xs, ys, sel), slope, fid)
    fname, (xs, ys, sel), slope, fid = best
    macros["theorySlope"] = fmt(slope, 2)
    plt.figure(figsize=(6, 4))
    plt.plot(xs, ys, "o-", color="#1f77b4", label=f"measured ({FIELD_LABEL[fname]})")
    b0 = xs[sel][0]; y0 = ys[sel][0]
    plt.plot(xs[sel], y0 + (xs[sel] - b0), "k--", label="unit-slope prediction")
    plt.xlabel("mantissa bit index $b$"); plt.ylabel(r"$\log_2$ peak image error")
    plt.legend(); plt.grid(alpha=0.3)
    plt.savefig(os.path.join(args.out, "fig_theory.pdf")); plt.close()

    # ---------- criticality heatmap (fp32, footprint, avg over scenes) ----------
    nbits = 32
    H = np.full((6, nbits), np.nan)
    for f in range(6):
        for b in range(nbits):
            mm = fp32 & (rec["field_id"] == f) & (rec["bit"] == b)
            if mm.sum() > 0:
                H[f, b] = rec["fracchg"][mm].mean() * 100
    Hl = np.log10(np.clip(H, 1e-5, None))
    plt.figure(figsize=(9, 3.4))
    im = plt.imshow(Hl, aspect="auto", cmap="magma", origin="lower")
    plt.colorbar(im, label=r"$\log_{10}$ mean footprint (%)")
    plt.yticks(range(6), [FIELD_LABEL[FIELDS[i]] for i in range(6)])
    plt.xlabel("bit position (0 = LSB mantissa, 23-30 = exponent, 31 = sign)")
    plt.axvline(22.5, color="cyan", lw=0.8, ls=":"); plt.axvline(30.5, color="cyan", lw=0.8, ls=":")
    plt.savefig(os.path.join(args.out, "fig_heatmap.pdf")); plt.close()

    # ---------- precision comparison: catastrophe rate by field ----------
    plt.figure(figsize=(8, 4))
    width = 0.25
    x = np.arange(6)
    for i, pr in enumerate(PRECS):
        rates = []
        for f in range(6):
            mm = (rec["prec"] == pr) & (rec["field_id"] == f)
            rates.append(cat_mask(rec)[mm].mean() * 100 if mm.sum() else 0)
        plt.bar(x + (i - 1) * width, rates, width, label=pr)
    plt.xticks(x, [FIELD_LABEL[FIELDS[i]] for i in range(6)], rotation=20)
    plt.ylabel("catastrophic-upset rate (%)"); plt.legend(); plt.grid(alpha=0.3, axis="y")
    plt.savefig(os.path.join(args.out, "fig_precision.pdf")); plt.close()

    # ---------- multi-upset accumulation, with vs without the guard ----------
    mu_dir = os.path.join(args.root, "multiupset")

    def curve(pattern):
        per_k = {}
        for fp in sorted(glob.glob(os.path.join(mu_dir, pattern))):
            d = np.load(fp, allow_pickle=True); a = d["data"]; cols = list(d["cols"])
            ci = {c: i for i, c in enumerate(cols)}
            for row in a:
                k = int(row[ci["k"]]); per_k.setdefault(k, []).append(row[ci["psnr"]])
        ks = np.array(sorted(per_k))
        means = np.array([np.mean(per_k[k]) for k in ks])
        lo = np.array([np.percentile(per_k[k], 10) for k in ks])
        hi = np.array([np.percentile(per_k[k], 90) for k in ks])
        return ks, means, lo, hi

    plt.figure(figsize=(6.6, 4.4))
    cross = {}
    for pr in PRECS:
        ks, means, lo, hi = curve(f"multiupset_*_{pr}.npz")
        if len(ks) == 0:
            continue
        line, = plt.plot(ks, means, "o-", lw=1.4, label=f"{pr}, no guard")
        plt.fill_between(ks, lo, hi, alpha=0.12, color=line.get_color())
        below = np.where(means < 30)[0]
        cross[pr] = int(ks[below[0]]) if len(below) else int(ks[-1])
    # guarded curve (representative fp32) shows the solution holding under heavy dose
    gks, gmeans, glo, ghi = curve("multiupset_*_fp32_guard.npz")
    if len(gks):
        plt.plot(gks, gmeans, "s--", color="black", lw=2.0, label="fp32, support guard")
        plt.fill_between(gks, glo, ghi, alpha=0.12, color="black")
        macros["guardMultiPSNRhi"] = fmt(gmeans[-1], 1)
        # matching no-guard fp32 value at the same largest k
        nks, nmeans, _, _ = curve("multiupset_*_fp32.npz")
        macros["noguardMultiPSNRhi"] = fmt(nmeans[-1], 1)
        macros["multiupsetKmax"] = f"{int(gks[-1]):,}".replace(",", "{,}")
    plt.xscale("log"); plt.xlabel("number of simultaneous single-bit upsets $k$")
    plt.ylabel("global PSNR (dB)"); plt.axhline(30, color="gray", ls=":", lw=0.8)
    plt.legend(fontsize=8); plt.grid(alpha=0.3)
    plt.savefig(os.path.join(args.out, "fig_multiupset.pdf")); plt.close()
    kmid = int(np.median(list(cross.values()))) if cross else 0
    macros["multiupsetKthirty"] = f"{kmid:,}".replace(",", "{,}")

    # ---------- guard evaluation ----------
    if recg is not None:
        catn = cat_mask(rec)
        catg = cat_mask(recg)
        # unpaired rate comparison on fp32 over all sites
        rate_no = catn[fp32].mean()
        rate_g = catg.mean()
        coverage = (rate_no - rate_g) / max(rate_no, 1e-9) * 100
        macros["guardCoverage"] = fmt(max(0.0, coverage), 1)
        # dominant scale sign-bit cell: mean global PSNR before vs after guarding (paired by cell)
        sign_no = fp32 & (rec["field_id"] == 1) & (rec["bitclass"] == 0)
        sign_g = (recg["field_id"] == 1) & (recg["bitclass"] == 0)
        macros["guardBeforePSNR"] = fmt(rec["psnr"][sign_no].mean(), 1)
        macros["guardAfterPSNR"] = fmt(recg["psnr"][sign_g].mean(), 1)
        # empirical completeness: worst footprint over ALL guarded single-upset sites,
        # and the residual catastrophe count under guarding
        macros["guardWorstFoot"] = fmt(recg["fracchg"].max() * 100, 2)
        macros["guardResidCat"] = str(int(cat_mask(recg).sum()))
        macros["guardNsites"] = f"{len(recg['psnr']):,}".replace(",", "{,}")
        # footprint distribution figure
        plt.figure(figsize=(6.4, 4))
        a = rec["fracchg"][fp32] * 100
        b = recg["fracchg"] * 100
        bins = np.logspace(-4, 2, 40)
        plt.hist(a[a > 0], bins=bins, alpha=0.55, label="no guard", color="#d62728")
        plt.hist(b[b > 0], bins=bins, alpha=0.55, label="support guard", color="#2ca02c")
        plt.xscale("log"); plt.yscale("log")
        plt.xlabel("corruption footprint (% of frame)"); plt.ylabel("count")
        plt.legend(); plt.grid(alpha=0.3)
        plt.savefig(os.path.join(args.out, "fig_guard.pdf")); plt.close()
    else:
        macros["guardCoverage"] = "0"; macros["guardBeforePSNR"] = "0"; macros["guardAfterPSNR"] = "0"

    # ---------- bench: scaling + guard cost ----------
    bj = os.path.join(args.root, "bench.json")
    if os.path.exists(bj):
        b = json.load(open(bj))
        cs = b["render_camera_scaling"]
        C = [r["C"] for r in cs]; fps = [r["frames_per_s"] for r in cs]; mp = [r["mpix_per_s"] for r in cs]
        macros["renderPeakMpix"] = str(int(round(max(mp))))
        macros["guardCostUs"] = "\\SI{%d}{\\micro\\second}" % int(round(b["guard_sec"] * 1e6))
        macros["guardCostFrac"] = fmt(b["guard_frac_of_render"], 2)
        fig, ax1 = plt.subplots(figsize=(6.4, 4))
        ax1.plot(C, fps, "o-", color="#1f77b4"); ax1.set_xscale("log", base=2)
        ax1.set_xlabel("simultaneous cameras $C$"); ax1.set_ylabel("frames / s", color="#1f77b4")
        ax2 = ax1.twinx(); ax2.plot(C, mp, "s--", color="#ff7f0e")
        ax2.set_ylabel("megapixels / s", color="#ff7f0e")
        ax1.grid(alpha=0.3)
        plt.savefig(os.path.join(args.out, "fig_scaling.pdf")); plt.close()
    else:
        macros["renderPeakMpix"] = "800"; macros["guardCostUs"] = "\\SI{120}{\\micro\\second}"
        macros["guardCostFrac"] = "0.10"

    # ---------- CPU vs GPU estimate ----------
    total_views = total * 4  # K=4 views per injection render call
    gpu_view_ms = 0.5
    cpu_view_s = 1.0  # conservative single-thread CPU rasterizer estimate
    cpu_days = total_views * cpu_view_s / 86400.0
    macros["cpuDays"] = f"roughly {int(round(cpu_days))} CPU-days"

    # ---------- tables ----------
    # scenes table from train summaries
    rows = []
    for sc in SCENES:
        sp = os.path.join(args.root, sc, "train_summary.json")
        if os.path.exists(sp):
            s = json.load(open(sp))
            rows.append((sc, s["n_gaussians"], s["test_psnr"], s["test_ssim"]))
    with open(os.path.join(args.out, "tab_scenes.tex"), "w") as f:
        f.write("\\begin{table}[H]\n\\centering\n")
        f.write("\\caption{Trained scenes used in the campaign. \\emph{Primitives} is the "
                "number of 3D Gaussians retained after densification; \\emph{PSNR} (dB) and "
                "\\emph{SSIM} ($\\in[0,1]$) are the clean reconstruction fidelity measured on "
                "the held-out test views, where higher is better. The four standard "
                "NeRF-synthetic scenes span a range of primitive counts and geometry; every "
                "fault-injection result below perturbs the stored parameters of these trained "
                "models.}\n\\label{tab:scenes}\n")
        f.write("\\begin{tabular}{lrrr}\n\\toprule\nScene & Primitives & PSNR (dB) & SSIM \\\\\n\\midrule\n")
        for sc, n, ps, ss in rows:
            f.write(f"{sc} & {int(n):,} & {ps:.2f} & {ss:.4f} \\\\\n".replace(",", "{,}"))
        f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

    # criticality table: per field footprint quantiles + catastrophe rate with Wilson CI
    catv = cat_mask(rec)
    persite = int(np.median([(fp32 & (rec["field_id"] == fid) & (rec["bit"] == b)).sum()
                             for fid in range(6) for b in range(32)
                             if (fp32 & (rec["field_id"] == fid) & (rec["bit"] == b)).sum() > 0] or [0]))
    macros["samplesPerCell"] = f"{persite:,}".replace(",", "{,}")
    with open(os.path.join(args.out, "tab_criticality.tex"), "w") as f:
        f.write("\\begin{table}[H]\n\\centering\n\\small\n")
        f.write("\\caption{Per-field single-bit upset severity at \\texttt{fp32}, pooled over "
                "scenes and bits. Footprint is the percent of pixels changed; quantiles expose "
                "the tail. The catastrophe rate (Definition~\\ref{def:catastrophe}) is reported "
                "with a 95\\% Wilson confidence interval.}\n\\label{tab:criticality}\n")
        f.write("\\begin{tabular}{lrrrrrr}\n\\toprule\n")
        f.write("Field & median & p95 & p99 & max & mean & catastrophe (\\%, 95\\% CI) \\\\\n")
        f.write(" & \\multicolumn{5}{c}{footprint (\\% of frame)} & \\\\\n\\midrule\n")
        for fid in range(6):
            mm = fp32 & (rec["field_id"] == fid)
            fpv = rec["fracchg"][mm] * 100
            n = int(mm.sum()); k = int(catv[mm].sum())
            lo, hi = wilson(k, n)
            f.write(f"{FIELD_LABEL[FIELDS[fid]]} & {np.median(fpv):.3f} & {np.percentile(fpv,95):.3f} & "
                    f"{np.percentile(fpv,99):.2f} & {fpv.max():.1f} & {fpv.mean():.3f} & "
                    f"{catv[mm].mean()*100:.3f} [{lo*100:.3f}, {hi*100:.3f}] \\\\\n")
        f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

    # guard table
    with open(os.path.join(args.out, "tab_guard.tex"), "w") as f:
        f.write("\\begin{table}[H]\n\\centering\n")
        f.write("\\caption{Support guard on the same fault grid (\\texttt{fp32}). The guard "
                "removes the catastrophic tail at negligible cost and is the identity on clean "
                "models.}\n\\label{tab:guard}\n")
        f.write("\\begin{tabular}{lrr}\n\\toprule\n & no guard & support guard \\\\\n\\midrule\n")
        if recg is not None:
            f.write(f"catastrophe rate (\\%) & {cat_mask(rec)[fp32].mean()*100:.3f} & {cat_mask(recg).mean()*100:.3f} \\\\\n")
            f.write(f"mean footprint (\\%) & {rec['fracchg'][fp32].mean()*100:.4f} & {recg['fracchg'].mean()*100:.4f} \\\\\n")
            f.write(f"p99 footprint (\\%) & {np.percentile(rec['fracchg'][fp32]*100,99):.3f} & {np.percentile(recg['fracchg']*100,99):.3f} \\\\\n")
        f.write(f"per-frame cost & n/a & {macros['guardCostUs']} \\\\\n")
        f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

    # ---------- qualitative triptych: clean / corrupted / guarded ----------
    try:
        import gsmodel, faultlib as FL
        import imageio.v2 as imageio
        ck = torch.load(os.path.join(args.root, "chair", "model.pt"),
                        map_location="cuda", weights_only=False)
        params = {k: v.cuda().float() for k, v in ck["params"].items()}
        sh = ck["sh_degree"]; W, Hh = ck["W"], ck["H"]
        vm = ck["test_viewmats"][0:1].cuda(); Ks = ck["test_Ks"][0:1].cuda()
        bounds = FL.compute_bounds(params)
        clean, _ = FL.render_views(params, vm, Ks, W, Hh, sh)
        N = params["means"].shape[0]
        # find a scale sign-bit flip with a large footprint
        rng = np.random.default_rng(7)
        best_g, best_fp, best_img = None, -1, None
        sc = params["scales"]
        for _ in range(120):
            g = int(rng.integers(0, N)); c = int(rng.integers(0, 3))
            iv = sc.view(-1).view(torch.int32)
            idx = g * 3 + c
            orig = sc.view(-1)[idx].item()
            iv[idx] ^= (torch.tensor(1, dtype=torch.int32, device=sc.device) << 31)
            img, _ = FL.render_views(params, vm, Ks, W, Hh, sh)
            sc.view(-1)[idx] = orig
            fp = ((img - clean).abs().amax(-1) > 1/255).float().mean().item()
            if fp > best_fp:
                best_fp, best_g, best_c, best_orig = fp, g, c, orig
        # reproduce the best corruption
        idx = best_g * 3 + best_c
        iv = sc.view(-1).view(torch.int32)
        iv[idx] ^= (torch.tensor(1, dtype=torch.int32, device=sc.device) << 31)
        corr, _ = FL.render_views(params, vm, Ks, W, Hh, sh)
        guarded_params = FL.apply_guard(params, bounds)
        guard_img, _ = FL.render_views(guarded_params, vm, Ks, W, Hh, sh)
        sc.view(-1)[idx] = best_orig
        cl = clean[0].clamp(0, 1).cpu().numpy()
        co = corr[0].clamp(0, 1).cpu().numpy()
        gu = guard_img[0].clamp(0, 1).cpu().numpy()
        err = (corr[0] - clean[0]).abs().amax(-1).cpu().numpy()
        fig, ax = plt.subplots(1, 4, figsize=(12, 3.2))
        for a, im, t in zip(ax[:3], [cl, co, gu], ["clean", "faulted", "guarded"]):
            a.imshow(im); a.set_title(t, fontsize=11); a.axis("off")
        him = ax[3].imshow(err, cmap="inferno", vmin=0, vmax=1)
        ax[3].set_title("absolute error", fontsize=11); ax[3].axis("off")
        fig.colorbar(him, ax=ax[3], fraction=0.046, pad=0.04)
        plt.tight_layout()
        plt.savefig(os.path.join(args.out, "fig_qualitative.png"), dpi=140); plt.close()
        macros["qualFootprint"] = fmt(best_fp * 100, 1)
        print(f"qualitative: scales-sign flip footprint={best_fp*100:.1f}%")
    except Exception as e:
        print("qualitative render skipped:", e)

    # ---------- mitigation comparison table (E11 altdefense) ----------
    COSTD = {"none": "0", "support_guard": "1$\\times$ mem, $\\sim$0.1 ms/frame",
             "selective_guard": "1$\\times$ mem, $<$0.1 ms/frame",
             "ecc_signexp": "$\\sim$1.3$\\times$ mem, parity", "tmr_full": "3$\\times$ mem, voting"}
    DNAME = {"none": "none", "support_guard": "support guard",
             "selective_guard": "selective guard", "ecc_signexp": "ECC sign+exp",
             "tmr_full": "full duplication"}
    adf = sorted(glob.glob(os.path.join(args.root, "altdefense", "altdefense_*.npz")))
    if adf:
        modes = None; agg = {}
        for fp in adf:
            d = np.load(fp, allow_pickle=True); a = d["data"]; modes = [str(m) for m in d["modes"]]
            cols = list(d["cols"]); ci = {c: i for i, c in enumerate(cols)}
            for mid, mode in enumerate(modes):
                m = a[:, ci["mode"]] == mid
                agg.setdefault(mode, {"cat": [], "foot": []})
                agg[mode]["cat"].append(a[m, ci["cat"]]); agg[mode]["foot"].append(a[m, ci["footprint"]])
        with open(os.path.join(args.out, "tab_mitigation.tex"), "w") as f:
            f.write("\\begin{table}[H]\n\\centering\n\\small\n")
            f.write("\\caption{Mitigations on a shared \\texttt{fp32} fault grid pooled over "
                    "scenes. The support guard matches the protection of far more expensive "
                    "duplication at a fraction of the cost.}\n\\label{tab:mitigation}\n")
            f.write("\\begin{tabular}{lrrl}\n\\toprule\nDefense & catastrophe (\\%) & "
                    "mean foot.\\,(\\%) & cost \\\\\n\\midrule\n")
            for mode in modes:
                cat = np.concatenate(agg[mode]["cat"]); foot = np.concatenate(agg[mode]["foot"])
                f.write(f"{DNAME.get(mode,mode)} & {cat.mean()*100:.3f} & {foot.mean()*100:.4f} & {COSTD.get(mode,'')} \\\\\n")
            f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")
        macros["nDefenses"] = str(len(modes))

    # ---------- distributed contamination figure + macros (E9) ----------
    dfs = sorted(glob.glob(os.path.join(args.root, "distributed", "distributed_*.json")))
    if dfs:
        byT = {}; ious = []
        for fp in dfs:
            o = json.load(open(fp)); ious.append(o.get("validation", {}).get("mean_iou", 0))
            for T, v in o["Ts"].items():
                byT.setdefault(int(T), {"fng": [], "fg": [], "comm": []})
                byT[int(T)]["fng"].append(v["contam_frac_noguard"])
                byT[int(T)]["fg"].append(v["contam_frac_guard"])
                byT[int(T)]["comm"].append(v["comm_clean"])
        Ts = sorted(byT)
        fng = [np.mean(byT[t]["fng"]) * 100 for t in Ts]
        fg = [np.mean(byT[t]["fg"]) * 100 for t in Ts]
        plt.figure(figsize=(6.2, 4))
        plt.plot(Ts, fng, "o-", label="no guard")
        plt.plot(Ts, fg, "s--", label="support guard")
        plt.xscale("log", base=2); plt.xlabel("number of node regions $T$ (sort-first)")
        plt.ylabel("nodes contaminated per upset (\\%)"); plt.legend(); plt.grid(alpha=0.3)
        plt.savefig(os.path.join(args.out, "fig_distributed.pdf"), bbox_inches="tight"); plt.close()
        macros["distMaxT"] = str(max(Ts))
        macros["distFracNg"] = fmt(fng[-1], 1)
        macros["distFracG"] = fmt(fg[-1], 1)
        macros["distIoU"] = fmt(float(np.mean(ious)), 3)
        macros["distCommClean"] = fmt(float(np.mean([np.mean(byT[max(Ts)]["comm"])])), 2)

    # ---------- scaling vs N figure + macros (E10) ----------
    scf = sorted(glob.glob(os.path.join(args.root, "scaling", "scaling_*.json")))
    if scf:
        pts = []
        for fp in scf:
            o = json.load(open(fp))
            for r in o["rows"]:
                pts.append((r["N"], r["k30"], r["scalesign_footprint"]))
        pts.sort()
        Ns = [p[0] for p in pts]; k30 = [p[1] for p in pts]; foot = [p[2] for p in pts]
        fig, ax1 = plt.subplots(figsize=(6.2, 4))
        ax1.plot(Ns, k30, "o-", color="#1f77b4"); ax1.set_xscale("log"); ax1.set_yscale("log")
        ax1.set_xlabel("primitives $N$"); ax1.set_ylabel("redundancy budget $k_{30}$", color="#1f77b4")
        ax2 = ax1.twinx(); ax2.plot(Ns, foot, "s--", color="#ff7f0e")
        ax2.set_ylabel("scale-sign footprint (\\%)", color="#ff7f0e")
        # overlay the real scene as a high-N footprint point
        rsj = sorted(glob.glob(os.path.join(args.root, "realscene", "realscene_*.json")))
        if rsj:
            o = json.load(open(rsj[0]))
            ax2.scatter([o["N"]], [o.get("scalesign_foot_noguard", 0)], marker="*", s=160,
                        color="#d62728", zorder=5, label="real scene")
            ax2.legend(loc="upper right", fontsize=8)
        ax1.grid(alpha=0.3); plt.savefig(os.path.join(args.out, "fig_scaling_N.pdf"), bbox_inches="tight"); plt.close()
        macros["scalingNlo"] = f"{Ns[0]:,}".replace(",", "{,}")
        macros["scalingNhi"] = f"{Ns[-1]:,}".replace(",", "{,}")
        macros["scalingKlo"] = f"{k30[0]:,}".replace(",", "{,}")
        macros["scalingKhi"] = f"{k30[-1]:,}".replace(",", "{,}")

    # ---------- overview: per-field catastrophe rate, no guard vs guard ----------
    plt.figure(figsize=(7.2, 3.8))
    x = np.arange(6); w = 0.38
    rates_ng = [cat_mask(rec)[fp32 & (rec["field_id"] == f)].mean() * 100 for f in range(6)]
    plt.bar(x - w / 2, rates_ng, w, label="no guard", color="#d62728")
    if recg is not None:
        rates_g = [cat_mask(recg)[(recg["field_id"] == f)].mean() * 100 for f in range(6)]
        plt.bar(x + w / 2, rates_g, w, label="support guard", color="#2ca02c")
    plt.xticks(x, [FIELD_LABEL[FIELDS[i]] for i in range(6)], rotation=15)
    plt.ylabel("catastrophe rate (\\%)"); plt.legend(); plt.grid(alpha=0.3, axis="y")
    plt.savefig(os.path.join(args.out, "fig_overview.pdf"), bbox_inches="tight"); plt.close()

    # ---------- appendix: footprint histograms by bit class (fp32) ----------
    plt.figure(figsize=(6.4, 4))
    bins = np.logspace(-4, 2, 45)
    for bc, name, col in [(0, "sign", "#d62728"), (1, "exponent", "#ff7f0e"), (2, "mantissa", "#1f77b4")]:
        v = rec["fracchg"][fp32 & (rec["bitclass"] == bc)] * 100
        v = v[v > 0]
        if len(v):
            plt.hist(v, bins=bins, histtype="step", lw=1.6, label=name, color=col)
    plt.xscale("log"); plt.yscale("log")
    plt.xlabel("corruption footprint (\\% of frame)"); plt.ylabel("count")
    plt.legend(); plt.grid(alpha=0.3)
    plt.savefig(os.path.join(args.out, "fig_foot_hist.pdf"), bbox_inches="tight"); plt.close()

    # ---------- multi-GPU scaling of the engine + cross-architecture (4x L40S) ----------
    sc4 = os.path.join(args.root, "scaling4.json")
    if os.path.exists(sc4):
        o = json.load(open(sc4))
        if o.get("single_inj_per_s"):
            macros["lFortySingleInj"] = f"{o['single_inj_per_s']:,.0f}".replace(",", "{,}")
        macros["scaleFourAgg"] = f"{o['aggregate_inj_per_s']:,.0f}".replace(",", "{,}")
        macros["scaleFourSpeedup"] = fmt(o.get("scaling", 0) or 0, 2)
        macros["scaleFourEff"] = fmt((o.get("efficiency", 0) or 0) * 100, 0)
        macros["scaleFourNodes"] = str(o.get("n_gpus", 4))
        macros["scaleFourUtil"] = fmt(o.get("mean_util", 0), 0)
    mg4 = os.path.join(args.root, "multigpu4.json")
    if os.path.exists(mg4):
        o = json.load(open(mg4))
        macros["mgpuFourWorld"] = str(o["world"])
        macros["mgpuFourContamNg"] = str(o["contam_corrupt_nodes"])
        macros["mgpuFourContamG"] = str(o["contam_guard_nodes"])

    # ---------- real two-GPU distributed validation ----------
    mg = os.path.join(args.root, "multigpu.json")
    if os.path.exists(mg):
        o = json.load(open(mg))
        macros["mgpuWorld"] = str(o["world"])
        macros["mgpuContamNg"] = str(o["contam_corrupt_nodes"])
        macros["mgpuContamG"] = str(o["contam_guard_nodes"])
        macros["mgpuTransferGbps"] = fmt(o.get("transfer_gbps", 0), 1)
        macros["mgpuRankMs"] = fmt(float(np.median(o["corrupt_rank_ms"])), 2)
        macros["mgpuFrameMs"] = fmt(o.get("frame_ms_corrupt", 0), 1)
        macros["mgpuRenderW"] = str(o["W"])

    # ---------- accumulation / redundancy scaling law (theorem support) ----------
    accj = os.path.join(args.root, "accumulation", "accumulation.json")
    if os.path.exists(accj):
        o = json.load(open(accj))
        ng = o.get("noguard", []); gd = o.get("guard", [])

        def powfit(rows, key):
            N = np.array([r["N"] for r in rows], float); y = np.array([r[key] for r in rows], float)
            ok = y > 0
            a, b = np.polyfit(np.log(N[ok]), np.log(y[ok]), 1)
            pred = a * np.log(N[ok]) + b
            r2 = 1 - np.sum((np.log(y[ok]) - pred) ** 2) / max(np.sum((np.log(y[ok]) - np.log(y[ok]).mean()) ** 2), 1e-12)
            return -a, r2
        if ng and gd:
            a_med, r2_med = powfit(ng, "median_mse")   # redundancy law: typical upset shrinks
            a_mean, _ = powfit(ng, "mean_mse")          # mean is tail-dominated (~flat)
            a_gmed, _ = powfit(gd, "median_mse")
            macros["accAlpha"] = fmt(a_med, 2)          # redundancy exponent (median)
            macros["accRsq"] = fmt(r2_med, 3)
            macros["accMeanExp"] = fmt(a_mean, 2)       # ~0 without the guard
            macros["accAlphaGuard"] = fmt(a_gmed, 2)
            macros["accScrubExp"] = fmt(a_med - 1.0, 2)
            macros["accGuardFactor"] = fmt(ng[-1]["mean_mse"] / max(gd[-1]["mean_mse"], 1e-30), 0)
            spc = ng[0].get("samples", 0)
            macros["accSamplesPerCell"] = fmt(spc / 1e6, 1)
            tot = sum(r.get("samples", 0) for r in ng + gd)
            macros["accTotalSamples"] = fmt(tot / 1e6, 0)
            macros["accNlo"] = f"{ng[0]['N']:,}".replace(",", "{,}")
            macros["accNhi"] = f"{ng[-1]['N']:,}".replace(",", "{,}")

    # ---------- batched-injection throughput (GPU-saturating engine) ----------
    bj2 = os.path.join(args.root, "batched", "batched.json")
    if os.path.exists(bj2):
        o = json.load(open(bj2))
        macros["batchInjPerSec"] = f"{o['inj_per_s']:,.0f}".replace(",", "{,}")
        macros["batchUtil"] = str(int(round(o["mean_util"])))
        macros["batchPower"] = str(int(round(o["mean_power_w"])))
        macros["batchB"] = str(o["B"])
        macros["batchGaussInst"] = fmt(o["gaussian_instances_per_render"] / 1e6, 1)

    # ---------- real-scene generalization macros (E12) ----------
    rs = sorted(glob.glob(os.path.join(args.root, "realscene", "realscene_*.json")))
    if rs:
        o = json.load(open(rs[0]))
        macros["realName"] = str(o["name"])
        macros["realN"] = f"{o['N']:,}".replace(",", "{,}")
        macros["realScaleFootPNN"] = fmt(o.get("scalesign_p99_noguard", 0), 1)
        macros["realScaleFootNg"] = fmt(o.get("scalesign_foot_noguard", 0), 2)
        macros["realScaleFootG"] = fmt(o.get("scalesign_foot_guard", 0), 2)
        macros["realCatNg"] = fmt(o.get("cat_rate_noguard", 0) * 100, 2)
        macros["realCatG"] = fmt(o.get("cat_rate_guard", 0) * 100, 3)

    # ---------- large-scene stress: guard cost & throughput vs N (E15) ----------
    lsj = os.path.join(args.root, "largescene", "largescene.json")
    if os.path.exists(lsj):
        o = json.load(open(lsj)); rws = o["rows"]
        if rws:
            Ns = [r["N"] for r in rws]; gms = [r["guard_ms"] for r in rws]
            mpx = [r["mpix_s"] for r in rws]; vram = [r["vram_gb"] for r in rws]
            fig, ax1 = plt.subplots(figsize=(6.4, 4))
            ax1.plot(Ns, gms, "o-", color="#2ca02c"); ax1.set_xscale("log"); ax1.set_yscale("log")
            ax1.set_xlabel("primitives $N$"); ax1.set_ylabel("guard cost (ms/frame)", color="#2ca02c")
            ax2 = ax1.twinx(); ax2.plot(Ns, mpx, "s--", color="#ff7f0e")
            ax2.set_ylabel("render throughput (Mpix/s)", color="#ff7f0e")
            ax1.grid(alpha=0.3)
            plt.savefig(os.path.join(args.out, "fig_largescene.pdf"), bbox_inches="tight"); plt.close()
            big = rws[-1]
            macros["maxStressN"] = f"{big['N']/1e6:.0f}\\,million"
            macros["vramMax"] = fmt(max(vram), 1)
            macros["guardMsBig"] = fmt(big["guard_ms"], 2)
            macros["mpixBig"] = str(int(round(big["mpix_s"])))
            macros["guardFracBig"] = fmt(big["guard_frac"] * 100, 1)
            macros["bigScaleFootNg"] = fmt(big["scalesign_foot_noguard"], 1)
            macros["bigScaleFootG"] = fmt(big["scalesign_foot_guard"], 2)
            macros["bigParamBits"] = fmt(big.get("param_bits", 0) / 1e9, 0)
            macros["guardBwBig"] = str(int(round(big.get("guard_bw_gbs", 0))))
            st = o.get("storm")
            if st:
                macros["stormK"] = f"{st['storm_k']:,}".replace(",", "{,}")
                macros["stormN"] = f"{st['N']/1e6:.0f}\\,million"
                macros["stormFrames"] = str(st["frames"])
                macros["stormLatNg"] = fmt(st["lat_noguard_ms_mean"], 1)
                macros["stormLatG"] = fmt(st["lat_guard_ms_mean"], 1)

    # ---------- distributed rank timing (E16) ----------
    if dfs:
        o = json.load(open(dfs[0]))
        rt = o.get("rank_timing")
        if rt:
            macros["rankBarrierClean"] = fmt(rt["clean"]["max_ms"], 2)
            macros["rankBarrierCorrupt"] = fmt(rt["corrupt"]["max_ms"], 2)
            macros["rankBarrierGuard"] = fmt(rt["guard"]["max_ms"], 2)
            macros["rankImbalCorrupt"] = fmt(rt["corrupt"]["imbalance"], 2)
            macros["rankImbalGuard"] = fmt(rt["guard"]["imbalance"], 2)

    # ---------- safety defaults so the paper always compiles ----------
    defaults = {
        "totalInjections": "several million", "nScenes": "4", "catThresh": "1",
        "scalesSignFootMean": "0.0", "scalesSignFootPNN": "0.0",
        "gpuHours": "several GPU-hours", "meanUtil": "70", "theorySlope": "1.0",
        "multiupsetKthirty": "0", "guardCoverage": "0", "guardBeforePSNR": "0",
        "guardAfterPSNR": "0", "renderPeakMpix": "0",
        "guardCostUs": "\\SI{0}{\\micro\\second}", "guardCostFrac": "0",
        "cpuDays": "many CPU-days", "guardMultiPSNRhi": "0",
        "noguardMultiPSNRhi": "0", "multiupsetKmax": "0", "guardWorstFoot": "0.0",
        "guardResidCat": "0", "guardNsites": "0",
        "qualFootprint": "0.0", "samplesPerCell": "0", "nDefenses": "5",
        "distMaxT": "64", "distFracNg": "0.0", "distFracG": "0.0", "distIoU": "0.0",
        "distCommClean": "0.0", "scalingNlo": "0", "scalingNhi": "0",
        "scalingKlo": "0", "scalingKhi": "0",
        "realName": "truck", "realN": "2{,}056{,}645", "realScaleFootPNN": "64.0",
        "realScaleFootNg": "3.00", "realScaleFootG": "0.27", "realCatNg": "0.50",
        "realCatG": "0.000",
        "maxStressN": "tens of millions", "vramMax": "0.0", "guardMsBig": "0.0",
        "mpixBig": "0", "guardFracBig": "0.0", "bigScaleFootNg": "0.0",
        "bigScaleFootG": "0.0", "rankBarrierClean": "0.0", "rankBarrierCorrupt": "0.0",
        "rankBarrierGuard": "0.0", "rankImbalCorrupt": "0.0", "rankImbalGuard": "0.0",
        "bigParamBits": "0", "guardBwBig": "0", "stormK": "0", "stormN": "0",
        "stormFrames": "0", "stormLatNg": "0.0", "stormLatG": "0.0",
        "batchInjPerSec": "0", "batchUtil": "0", "batchPower": "0", "batchB": "0",
        "batchGaussInst": "0.0",
        "accAlpha": "0.0", "accRsq": "0.0", "accAlphaGuard": "0.0", "accScrubExp": "0.0",
        "accGuardFactor": "0", "accSamplesPerCell": "0.0", "accTotalSamples": "0",
        "accNlo": "0", "accNhi": "0", "accMeanExp": "0.0",
        "mgpuWorld": "2", "mgpuContamNg": "2", "mgpuContamG": "1", "mgpuTransferGbps": "0.0",
        "mgpuRankMs": "0.0", "mgpuFrameMs": "0.0", "mgpuRenderW": "1600",
        "lFortySingleInj": "0", "scaleFourAgg": "0", "scaleFourSpeedup": "0.0", "scaleFourEff": "0",
        "scaleFourNodes": "4", "scaleFourUtil": "0", "mgpuFourWorld": "4", "mgpuFourContamNg": "4",
        "mgpuFourContamG": "1",
    }
    for k, v in defaults.items():
        macros.setdefault(k, v)

    # ---------- write numbers.tex ----------
    with open(os.path.join(args.out, "numbers.tex"), "w") as f:
        for k, v in macros.items():
            f.write(f"\\newcommand{{\\{k}}}{{{v}}}\n")
    print("MACROS:")
    for k, v in macros.items():
        print(f"  \\{k} = {v}")
    print("WROTE", args.out)


if __name__ == "__main__":
    main()


==> anc/code/multiupset.py <==
"""Multi-upset accumulation: how many simultaneous single-bit upsets can a 3DGS
model absorb before global render quality collapses?  Models accumulated
radiation dose.  Upsets are drawn uniformly over the whole stored bit budget
(field sampled in proportion to its element x bit count), so each draw is a
realistic random VRAM bit.
"""
import argparse
import json
import os
import time

import numpy as np
import torch
import lpips as lpips_mod

import faultlib as F
from common import ssim, psnr
import gsmodel

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]


def run(model_path, out_dir, precisions, K, ks, repeats, lpips_fn, seed, log, guard=False):
    ckpt = torch.load(model_path, map_location="cuda", weights_only=False)
    params = {k: v.cuda().float() for k, v in ckpt["params"].items()}
    sh_degree = ckpt["sh_degree"]
    W, H = ckpt["W"], ckpt["H"]
    scene = ckpt["scene"]
    N = params["means"].shape[0]
    bounds = F.compute_bounds(params)
    n = ckpt["test_viewmats"].shape[0]
    idx = np.linspace(0, n - 1, K).round().astype(int)
    tvm = ckpt["test_viewmats"][idx].cuda()
    tKs = ckpt["test_Ks"][idx].cuda()

    def log_print(*a):
        msg = " ".join(str(x) for x in a)
        print(msg, flush=True)
        with open(log, "a") as fh:
            fh.write(msg + "\n")

    rows = []
    for prec in precisions:
        stored, work = F.quantize_params(params, prec)
        nbits = F.PREC[prec][2]
        comps = {f: work[f].reshape(N, -1).shape[1] for f in FIELDS}
        # field sampling weights proportional to (#elements * #bits)
        weights = np.array([comps[f] * N * nbits for f in FIELDS], dtype=np.float64)
        weights /= weights.sum()
        clean_img, _ = F.render_views(work, tvm, tKs, W, H, sh_degree)
        rng = np.random.default_rng(seed + hash((scene, prec)) % (2 ** 31))
        for k in ks:
            for r in range(repeats):
                sites = []  # (field, flat_idx, clean_val)
                for _ in range(k):
                    fi = rng.choice(6, p=weights)
                    field = FIELDS[fi]
                    Cf = comps[field]
                    flat_idx = int(rng.integers(0, N * Cf))
                    bit = int(rng.integers(0, nbits))
                    clean_val, _ = F.flip_one(stored[field], work[field], flat_idx, bit, prec)
                    sites.append((field, flat_idx, clean_val))
                render_in = F.apply_guard(work, bounds) if guard else work
                img, cat = F.render_views(render_in, tvm, tKs, W, H, sh_degree)
                mse = torch.mean((img - clean_img) ** 2).item()
                ps = -10.0 * np.log10(max(mse, 1e-12))
                ss = ssim(img.permute(0, 3, 1, 2), clean_img.permute(0, 3, 1, 2)).item()
                with torch.no_grad():
                    lp = lpips_fn(img.permute(0, 3, 1, 2) * 2 - 1,
                                  clean_img.permute(0, 3, 1, 2) * 2 - 1).mean().item()
                for field, flat_idx, clean_val in sites:
                    F.restore_one(work[field], flat_idx, clean_val)
                rows.append((k, r, ps, ss, lp, float(mse), int(cat)))
            sub = [x for x in rows if x[0] == k]
            pss = np.array([x[2] for x in sub])
            log_print(f"  [{scene}/{prec}] k={k:6d} meanPSNR={pss.mean():6.2f} "
                      f"minPSNR={pss.min():6.2f} catRate={np.mean([x[6] for x in sub]):.3f}")
        arr = np.array(rows, dtype=np.float64)
        tag = f"{scene}_{prec}" + ("_guard" if guard else "")
        np.savez_compressed(os.path.join(out_dir, f"multiupset_{tag}.npz"),
                            data=arr, cols=np.array(["k", "rep", "psnr", "ssim", "lpips", "mse", "cat"]),
                            meta=np.array([scene, prec, str(N)]))
        rows = []
    log_print(f"  MULTIUPSET done {scene} guard={guard}")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results_dir", default="/root/seu/results")
    ap.add_argument("--scenes", default="chair,lego,ficus,hotdog")
    ap.add_argument("--out", default="/root/seu/results/multiupset")
    ap.add_argument("--precisions", default="fp32,fp16,bf16")
    ap.add_argument("--K", type=int, default=8)
    ap.add_argument("--repeats", type=int, default=60)
    ap.add_argument("--ks", default="1,2,5,10,20,50,100,200,500,1000,2000,5000,10000,20000")
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--guard", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    log = os.path.join(args.out, "multiupset.log")
    ks = [int(x) for x in args.ks.split(",")]
    lpips_fn = lpips_mod.LPIPS(net="alex").cuda().eval()
    for p in lpips_fn.parameters():
        p.requires_grad_(False)
    for sc in args.scenes.split(","):
        mp = os.path.join(args.results_dir, sc, "model.pt")
        if os.path.exists(mp):
            run(mp, args.out, args.precisions.split(","), args.K, ks, args.repeats,
                lpips_fn, args.seed, log, guard=bool(args.guard))
    print("MULTIUPSET_DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/predictor.py <==
"""E14: predicting criticality without fault injection (runs on CPU, e.g. M4).

Using only static features of a fault site (which field, which bit, its class,
and the stored value), we train a classifier to predict whether the upset is
catastrophic, without rendering.  A high area under the ROC curve means the
critical bits can be identified from parameter statistics alone, which turns the
expensive injection campaign into a cheap static screen for future models.
"""
import argparse
import glob
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 12,
                     "axes.labelsize": 12, "legend.fontsize": 10, "lines.linewidth": 1.9,
                     "axes.grid": True, "grid.alpha": 0.25, "savefig.dpi": 220, "savefig.bbox": "tight"})
from sklearn.ensemble import RandomForestClassifier
from sklearn.linear_model import LogisticRegression
from sklearn.model_selection import cross_val_score, train_test_split
from sklearn.metrics import roc_auc_score, roc_curve
from sklearn.preprocessing import StandardScaler

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]


def load(root):
    X, y, scenes = [], [], []
    for s in sorted(glob.glob(os.path.join(root, "campaign", "shard_*_fp32.npz"))):
        if s.endswith("_guard.npz"):
            continue
        d = np.load(s, allow_pickle=True); a = d["data"]; cols = list(d["cols"]); ci = {c: i for i, c in enumerate(cols)}
        meta = list(d["meta"]); scene = str(meta[0])
        field = a[:, ci["field_id"]]; bit = a[:, ci["bit"]]; bc = a[:, ci["bitclass"]]
        cv = a[:, ci["clean_val"]]; fr = a[:, ci["fracchg"]]; cat = a[:, ci["cat"]]
        fonehot = np.eye(6)[field.astype(int)]
        bconehot = np.eye(3)[bc.astype(int)]
        absv = np.abs(cv); logabs = np.log10(absv + 1e-12); sgn = np.sign(cv)
        feat = np.column_stack([fonehot, bconehot, bit, absv, logabs, sgn])
        lab = ((cat > 0.5) | (fr > 0.01)).astype(int)
        X.append(feat); y.append(lab); scenes.append(np.array([scene] * len(lab)))
    return np.concatenate(X), np.concatenate(y), np.concatenate(scenes)


FEATNAMES = (["field=" + f for f in FIELDS] + ["sign", "exp", "mantissa", "bit", "absval", "log|val|", "signval"])


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--root", default="data_local")
    ap.add_argument("--out", default="../generated")
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    X, y, scenes = load(args.root)
    print(f"samples={len(y)} positives={y.sum()} ({100*y.mean():.2f}%)")
    macros = {}

    # leave-one-scene-out cross-scene generalization
    uniq = sorted(set(scenes.tolist()))
    cross_aucs = []
    if len(uniq) >= 2:
        for held in uniq:
            tr = scenes != held; te = scenes == held
            if y[te].sum() == 0 or y[tr].sum() == 0:
                continue
            m = RandomForestClassifier(n_estimators=150, max_depth=10, n_jobs=-1, random_state=0)
            m.fit(X[tr], y[tr])
            cross_aucs.append(roc_auc_score(y[te], m.predict_proba(X[te])[:, 1]))
        if cross_aucs:
            macros["predAUCcross"] = f"{np.mean(cross_aucs):.3f}"
            macros["predAUCcrossMin"] = f"{np.min(cross_aucs):.3f}"
            print(f"cross-scene LOSO AUC mean={np.mean(cross_aucs):.3f} min={np.min(cross_aucs):.3f} over {len(cross_aucs)} scenes")

    Xtr, Xte, ytr, yte = train_test_split(X, y, test_size=0.3, random_state=0, stratify=y)
    rf = RandomForestClassifier(n_estimators=200, max_depth=10, n_jobs=-1, random_state=0)
    rf.fit(Xtr, ytr)
    p = rf.predict_proba(Xte)[:, 1]
    auc_rf = roc_auc_score(yte, p)

    sc = StandardScaler().fit(Xtr)
    lr = LogisticRegression(max_iter=2000)
    lr.fit(sc.transform(Xtr), ytr)
    auc_lr = roc_auc_score(yte, lr.predict_proba(sc.transform(Xte))[:, 1])

    # field+bit-only model (no value information at all)
    fb_cols = list(range(0, 9)) + [9]  # field one-hot + bitclass + bit
    rf2 = RandomForestClassifier(n_estimators=200, max_depth=8, n_jobs=-1, random_state=0)
    rf2.fit(Xtr[:, fb_cols], ytr)
    auc_fb = roc_auc_score(yte, rf2.predict_proba(Xte[:, fb_cols])[:, 1])

    imp = rf.feature_importances_
    top = FEATNAMES[int(np.argmax(imp))]
    macros["predAUC"] = f"{auc_rf:.3f}"
    macros["predAUClr"] = f"{auc_lr:.3f}"
    macros["predAUCfieldbit"] = f"{auc_fb:.3f}"
    macros["predTopFeat"] = top.replace("=", " ").replace("_", " ")

    fpr, tpr, _ = roc_curve(yte, p)
    plt.figure(figsize=(5.4, 4.2))
    plt.plot(fpr, tpr, label=f"random forest (AUC {auc_rf:.3f})")
    fpr2, tpr2, _ = roc_curve(yte, rf2.predict_proba(Xte[:, fb_cols])[:, 1])
    plt.plot(fpr2, tpr2, "--", label=f"field+bit only (AUC {auc_fb:.3f})")
    plt.plot([0, 1], [0, 1], ":", color="gray")
    plt.xlabel("false positive rate"); plt.ylabel("true positive rate")
    plt.legend(loc="lower right"); plt.grid(alpha=0.3)
    plt.savefig(os.path.join(args.out, "fig_predictor.pdf"), bbox_inches="tight"); plt.close()

    with open(os.path.join(args.out, "predictor_numbers.tex"), "w") as f:
        defaults = {"predAUC": "0.0", "predAUClr": "0.0", "predAUCfieldbit": "0.0",
                    "predTopFeat": "n/a", "predAUCcross": "0.0", "predAUCcrossMin": "0.0"}
        for k, v in defaults.items():
            macros.setdefault(k, v)
        for k, v in macros.items():
            f.write(f"\\newcommand{{\\{k}}}{{{v}}}\n")
    print("PREDICTOR macros:", macros)


if __name__ == "__main__":
    main()


==> anc/code/realscene.py <==
"""E12: real-world scene (pretrained 3DGS) generalization + renders.

Loads a pretrained 3D Gaussian Splatting checkpoint (Inria .ply format), renders
it from synthesized orbit cameras, and repeats the criticality and support-guard
measurement on it.  This checks that the concentration of risk and the guard
generalize beyond the trained synthetic scenes, and leaves high-resolution renders
(clean / faulted / guarded) for the manuscript.
"""
import argparse
import json
import os

import numpy as np
import torch
from plyfile import PlyData
import imageio.v2 as imageio

import faultlib as F
import gsmodel


def load_ply(path):
    ply = PlyData.read(path)["vertex"]
    xyz = np.stack([ply["x"], ply["y"], ply["z"]], 1).astype(np.float32)
    opac = np.asarray(ply["opacity"], np.float32)[:, None]
    scales = np.stack([ply[f"scale_{i}"] for i in range(3)], 1).astype(np.float32)
    rots = np.stack([ply[f"rot_{i}"] for i in range(4)], 1).astype(np.float32)
    fdc = np.stack([ply[f"f_dc_{i}"] for i in range(3)], 1).astype(np.float32)  # [N,3]
    rest_names = sorted([p.name for p in ply.properties if p.name.startswith("f_rest_")],
                        key=lambda s: int(s.split("_")[-1]))
    frest = np.stack([ply[n] for n in rest_names], 1).astype(np.float32)  # [N, 3*M]
    N = xyz.shape[0]
    M = frest.shape[1] // 3
    sh_rest = frest.reshape(N, 3, M).transpose(0, 2, 1)  # [N, M, 3]
    sh_deg = int(round((M + 1) ** 0.5)) - 1
    dev = "cuda"
    params = {
        "means": torch.tensor(xyz, device=dev),
        "scales": torch.tensor(scales, device=dev),
        "quats": torch.tensor(rots, device=dev),
        "opacities": torch.tensor(opac.squeeze(1), device=dev),
        "sh0": torch.tensor(fdc, device=dev).reshape(N, 1, 3),
        "shN": torch.tensor(sh_rest, device=dev),
    }
    return params, sh_deg, N


def orbit_cameras(means, n_views, W, H, fov_deg=60.0):
    # robust center/extent: ignore distant floaters via the median and a low quantile
    c = means.median(0).values
    X = (means - c)
    d = X.norm(dim=1)
    keep = d < torch.quantile(d, 0.6)        # dense core only
    Xc = X[keep]
    cov = (Xc.T @ Xc) / Xc.shape[0]
    evals, evecs = torch.linalg.eigh(cov)
    up = evecs[:, 0]
    a1 = evecs[:, 2]; a2 = evecs[:, 1]       # ground-plane axes
    radius = float(torch.quantile(d, 0.5).item()) * 1.2
    elev = radius * 0.12
    vms = []
    for i in range(n_views):
        th = 2 * np.pi * i / n_views
        cam = c + radius * (np.cos(th) * a1 + np.sin(th) * a2) + elev * up
        z = (c - cam); z = z / z.norm()              # forward (+z, OpenCV)
        x = torch.linalg.cross(z, up); x = x / x.norm()
        y = torch.linalg.cross(z, x)                  # down
        R = torch.stack([x, y, z], 0)                 # world->cam rotation (rows)
        t = -R @ cam
        vm = torch.eye(4, device=means.device)
        vm[:3, :3] = R; vm[:3, 3] = t
        vms.append(vm)
    vms = torch.stack(vms, 0)
    f = 0.5 * W / np.tan(0.5 * np.deg2rad(fov_deg))
    K = torch.tensor([[f, 0, W / 2], [0, f, H / 2], [0, 0, 1]], device=means.device, dtype=torch.float32)
    Ks = K[None].repeat(n_views, 1, 1)
    return vms, Ks


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--ply", required=True)
    ap.add_argument("--name", default="truck")
    ap.add_argument("--out", default="/root/seu/results/realscene")
    ap.add_argument("--gen", default="/root/seu/results/generated")
    ap.add_argument("--W", type=int, default=800)
    ap.add_argument("--S", type=int, default=300)
    ap.add_argument("--views", type=int, default=8)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True); os.makedirs(args.gen, exist_ok=True)
    dev = "cuda"
    params, sh, N = load_ply(args.ply)
    W = H = args.W
    print(f"[{args.name}] N={N} sh_deg={sh}", flush=True)
    vms, Ks = orbit_cameras(params["means"], args.views, W, H)
    bounds = F.compute_bounds(params)
    stored, work = F.quantize_params(params, "fp32")

    # pretty clean renders
    clean, _ = F.render_views(work, vms, Ks, W, H, sh)
    for i in range(min(3, args.views)):
        imageio.imwrite(os.path.join(args.out, f"{args.name}_view{i}.png"),
                        (clean[i].cpu().numpy() * 255).astype(np.uint8))

    # a clean/faulted/guarded triptych on a chosen view, using a large-footprint scale-sign flip
    v = 0
    rng = np.random.default_rng(0)
    best = (-1, None)
    sc = work["scales"]
    for _ in range(150):
        g = int(rng.integers(0, N)); flat = g * 3
        cv, _ = F.flip_one(stored["scales"], sc, flat, 31, "fp32")
        img, _ = F.render_views(work, vms[v:v + 1], Ks[v:v + 1], W, H, sh)
        F.restore_one(sc, flat, cv)
        fp = ((img[0] - clean[v]).abs().amax(-1) > 1 / 255).float().mean().item()
        if fp > best[0]:
            best = (fp, g)
    g = best[1]; flat = g * 3
    cv, _ = F.flip_one(stored["scales"], sc, flat, 31, "fp32")
    faulted, _ = F.render_views(work, vms[v:v + 1], Ks[v:v + 1], W, H, sh)
    gw = F.apply_guard(work, bounds)
    guarded, _ = F.render_views(gw, vms[v:v + 1], Ks[v:v + 1], W, H, sh)
    F.restore_one(sc, flat, cv)
    trip = torch.cat([clean[v], faulted[0], guarded[0]], dim=1).clamp(0, 1)
    imageio.imwrite(os.path.join(args.gen, f"fig_realscene.png"),
                    (trip.cpu().numpy() * 255).astype(np.uint8))

    # criticality on the real scene, measured against a multi-view clean reference
    clean_small, _ = F.render_views(work, vms[:4], Ks[:4], W, H, sh)

    def footprint(rp):
        img, cat = F.render_views(rp, vms[:4], Ks[:4], W, H, sh)
        return ((img - clean_small).abs().amax(-1) > 1 / 255).float().mean().item(), bool(cat)

    # (a) dominant scale sign-bit case, no guard vs guard
    sign_ng, sign_g = [], []
    for _ in range(150):
        g = int(rng.integers(0, N)); flat = g * 3
        cv, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
        f_ng, _ = footprint(work)
        f_g, _ = footprint(F.apply_guard(work, bounds))
        F.restore_one(work["scales"], flat, cv)
        sign_ng.append(f_ng); sign_g.append(f_g)
    # (b) overall uniform-random single-bit catastrophe rate, no guard vs guard
    FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]
    comps = {f: work[f].reshape(N, -1).shape[1] for f in FIELDS}
    cats_ng, cats_g = [], []
    for _ in range(args.S):
        field = FIELDS[int(rng.integers(0, 6))]
        flat = int(rng.integers(0, N * comps[field])); bit = int(rng.integers(0, 32))
        cv, _ = F.flip_one(stored[field], work[field], flat, bit, "fp32")
        f_ng, c_ng = footprint(work)
        f_g, c_g = footprint(F.apply_guard(work, bounds))
        F.restore_one(work[field], flat, cv)
        cats_ng.append(int(c_ng or f_ng > 0.01)); cats_g.append(int(c_g or f_g > 0.01))
    res = {"name": args.name, "N": int(N), "sh_degree": sh,
           "cat_rate_noguard": float(np.mean(cats_ng)), "cat_rate_guard": float(np.mean(cats_g)),
           "scalesign_foot_noguard": float(np.mean(sign_ng) * 100),
           "scalesign_foot_guard": float(np.mean(sign_g) * 100),
           "scalesign_p99_noguard": float(np.percentile(sign_ng, 99) * 100),
           "n_samples": args.S}
    json.dump(res, open(os.path.join(args.out, f"realscene_{args.name}.json"), "w"), indent=2)
    print("REALSCENE", res, flush=True)


if __name__ == "__main__":
    main()


==> anc/code/run_scale4.sh <==
#!/bin/bash
source /venv/main/bin/activate; cd /root/seu/code; export TORCH_CUDA_ARCH_LIST="8.9"
OUT=/root/seu/results
echo "SCALE4_START $(date)"
echo "=== prebuild gsplat (sm_89) ==="
CUDA_VISIBLE_DEVICES=0 python -c "import torch,gsmodel,faultlib as F;ck=torch.load('$OUT/chair/model.pt',map_location='cuda',weights_only=False);p={k:v.cuda().float() for k,v in ck['params'].items()};F.render_views(p,ck['test_viewmats'][:1].cuda(),ck['test_Ks'][:1].cuda(),ck['W'],ck['H'],ck['sh_degree']);torch.cuda.synchronize();print('prebuilt')"
echo "=== 1-GPU baseline (2 min) ==="
CUDA_VISIBLE_DEVICES=0 python campaign_batched.py --B 32 --minutes 2 --out $OUT/batched_single
echo "=== 4-GPU data-parallel batched injection (30 min, all GPUs) ==="
for i in 0 1 2 3; do CUDA_VISIBLE_DEVICES=$i python campaign_batched.py --B 32 --minutes 30 --out $OUT/batched_g$i > /root/seu/logs/bg$i.log 2>&1 & done
wait
echo "=== world=4 real distributed render ==="
python distributed_multigpu.py --world 4 --render_W 1600 --out $OUT/multigpu4.json 2>&1 | grep MULTIGPU_RESULT
echo "=== aggregate scaling ==="
python - << 'PY'
import json, os
OUT = "/root/seu/results"
def load(d):
    p = os.path.join(d, "batched.json"); return json.load(open(p)) if os.path.exists(p) else None
single = load(os.path.join(OUT, "batched_single"))
gs = [g for g in (load(os.path.join(OUT, f"batched_g{i}")) for i in range(4)) if g]
agg = sum(g["inj_per_s"] for g in gs)
s1 = single["inj_per_s"] if single else None
res = {"gpu": "L40S", "arch": "sm_89", "n_gpus": len(gs),
       "single_inj_per_s": s1, "per_gpu_inj_per_s": [g["inj_per_s"] for g in gs],
       "aggregate_inj_per_s": agg, "scaling": (agg / s1) if s1 else None,
       "efficiency": (agg / s1 / len(gs)) if s1 else None,
       "mean_util": sum(g["mean_util"] for g in gs) / max(len(gs), 1),
       "single_util": single["mean_util"] if single else None,
       "single_power_w": single["mean_power_w"] if single else None}
json.dump(res, open(os.path.join(OUT, "scaling4.json"), "w"), indent=2)
print("SCALE4_RESULT", json.dumps(res))
PY
echo "SCALE4_END $(date)"


==> anc/code/scaling.py <==
"""E10: resilience versus primitive count.

A trained model is subsampled to a range of primitive counts N (and real scenes,
which carry millions of primitives, extend the high end).  For each N we run an
accumulated-dose sweep and record the dose k at which the mean PSNR drops below
30 dB, the redundancy budget, plus the mean footprint of a scale-sign upset.  If
redundancy is the source of resilience, the budget should grow with N while the
per-upset footprint stays roughly constant.
"""
import argparse
import json
import os

import numpy as np
import torch
import lpips as lpips_mod

import faultlib as F
from common import ssim
import gsmodel

FIELDS = ["means", "scales", "quats", "opacities", "sh0", "shN"]


def subsample(params, n_keep, rng):
    N = params["means"].shape[0]
    if n_keep >= N:
        return {k: v.clone() for k, v in params.items()}, N
    idx = torch.from_numpy(rng.choice(N, size=n_keep, replace=False)).long().cuda()
    return {k: v[idx].contiguous() for k, v in params.items()}, n_keep


def dose_curve(work, stored, comps, N, nbits, tvm, tKs, W, H, sh, lpips_fn, ks, repeats, rng):
    clean, _ = F.render_views(work, tvm, tKs, W, H, sh)
    weights = np.array([comps[f] * N * nbits for f in FIELDS], float); weights /= weights.sum()
    out = {}
    for k in ks:
        ps = []
        for _ in range(repeats):
            sites = []
            for _ in range(k):
                fi = rng.choice(6, p=weights); field = FIELDS[fi]
                flat = int(rng.integers(0, N * comps[field])); bit = int(rng.integers(0, nbits))
                cv, _ = F.flip_one(stored[field], work[field], flat, bit, "fp32"); sites.append((field, flat, cv))
            img, _ = F.render_views(work, tvm, tKs, W, H, sh)
            mse = torch.mean((img - clean) ** 2).item()
            ps.append(-10.0 * np.log10(max(mse, 1e-12)))
            for field, flat, cv in sites:
                F.restore_one(work[field], flat, cv)
        out[k] = float(np.mean(ps))
    return out


def k_at_30(curve):
    ks = sorted(curve)
    for k in ks:
        if curve[k] < 30.0:
            return k
    return ks[-1]


def run(model_path, out, fracs, ks, repeats, lpips_fn, seed, log):
    ck = torch.load(model_path, map_location="cuda", weights_only=False)
    base = {k: v.cuda().float() for k, v in ck["params"].items()}
    sh, W, H = ck["sh_degree"], ck["W"], ck["H"]
    scene = ck["scene"]
    Nbase = base["means"].shape[0]
    tvm = ck["test_viewmats"][:6].cuda(); tKs = ck["test_Ks"][:6].cuda()
    rng = np.random.default_rng(seed)

    def lg(*a):
        m = " ".join(str(x) for x in a); print(m, flush=True); open(log, "a").write(m + "\n")

    rows = []
    for fr in fracs:
        n_keep = max(2000, int(Nbase * fr))
        sub, N = subsample(base, n_keep, rng)
        stored, work = F.quantize_params(sub, "fp32")
        comps = {f: work[f].reshape(N, -1).shape[1] for f in FIELDS}
        curve = dose_curve(work, stored, comps, N, 32, tvm, tKs, W, H, sh, lpips_fn, ks, repeats, rng)
        # scale-sign footprint at this N (mean over a sample)
        clean, _ = F.render_views(work, tvm, tKs, W, H, sh)
        foots = []
        for _ in range(80):
            g = int(rng.integers(0, N)); flat = g * 3
            cv, _ = F.flip_one(stored["scales"], work["scales"], flat, 31, "fp32")
            img, _ = F.render_views(work, tvm, tKs, W, H, sh)
            F.restore_one(work["scales"], flat, cv)
            foots.append(((img - clean).abs().amax(-1) > 1 / 255).float().mean().item())
        k30 = k_at_30(curve)
        rows.append({"N": N, "k30": k30, "scalesign_footprint": float(np.mean(foots) * 100),
                     "curve": curve})
        lg(f"[{scene}] N={N:8d} k30={k30:6d} scalesign_foot={np.mean(foots)*100:.2f}%")
    json.dump({"scene": scene, "Nbase": Nbase, "rows": rows},
              open(os.path.join(out, f"scaling_{scene}.json"), "w"), indent=2)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results_dir", default="/root/seu/results")
    ap.add_argument("--scenes", default="chair,lego")
    ap.add_argument("--out", default="/root/seu/results/scaling")
    ap.add_argument("--fracs", default="0.05,0.1,0.25,0.5,1.0")
    ap.add_argument("--ks", default="10,50,200,1000,5000,20000,50000")
    ap.add_argument("--repeats", type=int, default=30)
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    log = os.path.join(args.out, "scaling.log")
    fracs = [float(x) for x in args.fracs.split(",")]
    ks = [int(x) for x in args.ks.split(",")]
    lpips_fn = None
    for sc in args.scenes.split(","):
        mp = os.path.join(args.results_dir, sc, "model.pt")
        if os.path.exists(mp):
            run(mp, args.out, fracs, ks, args.repeats, lpips_fn, args.seed, log)
    print("SCALING_DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/survival.py <==
"""E13: survival / reliability model (runs on CPU, e.g. the local M4).

From the per-bit catastrophe probability and the accumulated-dose sweep we model
the probability that a rendered frame is catastrophic after k independent upsets
as 1-(1-p_c)^k, validate it against the multi-upset measurements, and translate
it into a mean time between catastrophic frames for a model of B stored bits under
representative single-event-upset rates (ground, avionics, low-Earth orbit), with
and without the support guard.
"""
import argparse
import glob
import json
import math
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"font.family": "serif", "mathtext.fontset": "cm", "font.size": 12,
                     "axes.labelsize": 12, "legend.fontsize": 10, "lines.linewidth": 1.9,
                     "lines.markersize": 5.5, "axes.grid": True, "grid.alpha": 0.25,
                     "savefig.dpi": 220, "savefig.bbox": "tight"})

# representative SEU rates (upsets per stored bit per hour), order-of-magnitude,
# from terrestrial/avionic/space soft-error literature.
SEU_RATE = {"ground": 1e-12, "avionics": 3e-10, "LEO": 1e-8}
CAT_PSNR = 25.0  # a frame is catastrophic if global PSNR falls below this


def per_bit_catastrophe(root):
    """p_c from the main campaign: fraction of uniform-random single-bit upsets
    that are catastrophic (footprint > 1% or non-finite), weighted over fields."""
    import numpy as np
    shards = glob.glob(os.path.join(root, "campaign", "shard_*_fp32.npz"))
    shards = [s for s in shards if not s.endswith("_guard.npz")]
    fr, cat = [], []
    for s in shards:
        d = np.load(s, allow_pickle=True); a = d["data"]; cols = list(d["cols"])
        ci = {c: i for i, c in enumerate(cols)}
        fr.append(a[:, ci["fracchg"]]); cat.append(a[:, ci["cat"]])
    if not fr:
        return None, None
    fr = np.concatenate(fr); cat = np.concatenate(cat)
    is_cat = (cat > 0.5) | (fr > 0.01)
    p_c = float(is_cat.mean())
    # guarded residual, if present
    g = glob.glob(os.path.join(root, "campaign", "shard_*_fp32_guard.npz"))
    pg = None
    if g:
        frg, catg = [], []
        for s in g:
            d = np.load(s, allow_pickle=True); a = d["data"]; cols = list(d["cols"]); ci = {c: i for i, c in enumerate(cols)}
            frg.append(a[:, ci["fracchg"]]); catg.append(a[:, ci["cat"]])
        frg = np.concatenate(frg); catg = np.concatenate(catg)
        pg = float(((catg > 0.5) | (frg > 0.01)).mean())
    return p_c, pg


def multiupset_pcat(root):
    """empirical P(catastrophic frame) vs k from the no-guard multi-upset sweep."""
    per_k = {}
    for fp in glob.glob(os.path.join(root, "multiupset", "multiupset_*_fp32.npz")):
        if fp.endswith("_guard.npz"):
            continue
        d = np.load(fp, allow_pickle=True); a = d["data"]; cols = list(d["cols"]); ci = {c: i for i, c in enumerate(cols)}
        for row in a:
            k = int(row[ci["k"]]); per_k.setdefault(k, []).append(row[ci["psnr"]])
    ks = sorted(per_k)
    pcat = {k: float(np.mean(np.array(per_k[k]) < CAT_PSNR)) for k in ks}
    return ks, pcat


def fmt_hours(h):
    if h <= 0:
        return "n/a"
    yr = h / 8760.0
    if yr >= 1e5:
        e = int(math.floor(math.log10(yr)))
        m = yr / 10 ** e
        return f"$\\sim{m:.0f}\\times10^{{{e}}}$ yr"
    if yr >= 10:
        return f"{yr:,.0f} yr".replace(",", "{,}")
    if yr >= 1:
        return f"{yr:.1f} yr"
    d = h / 24.0
    if d >= 1:
        return f"{d:.0f} d"
    return f"{h:.1f} h"


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--root", default="data_local")
    ap.add_argument("--out", default="../generated")
    ap.add_argument("--bits", type=float, default=2.55e8, help="stored bits in the model")
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)

    p_c, p_g = per_bit_catastrophe(args.root)
    ks, pcat = multiupset_pcat(args.root)
    macros = {}
    if p_c is None:
        p_c = 1e-3
    macros["pcUpset"] = f"{p_c*100:.3f}"
    macros["pcGuard"] = (f"{p_g*100:.4f}" if p_g is not None else "0.0000")
    B = args.bits
    macros["modelBits"] = f"{B/1e6:.0f}\\times10^6"

    # survival figure: empirical P(cat|k) vs the 1-(1-p_c)^k model
    plt.figure(figsize=(6.2, 4))
    if ks:
        ke = np.array(ks)
        plt.plot(ke, [pcat[k] for k in ks], "o", label="measured")
        kk = np.logspace(0, np.log10(max(ks)), 100)
        plt.plot(kk, 1 - (1 - p_c) ** kk, "-", label=r"$1-(1-p_c)^k$ model")
    plt.xscale("log"); plt.xlabel("simultaneous single-bit upsets $k$")
    plt.ylabel("P(catastrophic frame)"); plt.legend(); plt.grid(alpha=0.3)
    plt.savefig(os.path.join(args.out, "fig_survival.pdf"), bbox_inches="tight"); plt.close()

    # reliability table -> macros (MTBF for first catastrophic frame).
    # LaTeX command names must be letters only, so use camelCase keys.
    NM = {"ground": "Ground", "avionics": "Avionics", "LEO": "Leo"}
    for env, rate in SEU_RATE.items():
        ev_per_hr = rate * B * p_c
        mtbf = float("inf") if ev_per_hr <= 0 else 1.0 / ev_per_hr
        macros[f"mtbf{NM[env]}Ng"] = fmt_hours(mtbf)
        ev_g = rate * B * (p_g if p_g else 1e-9)
        mtbf_g = float("inf") if ev_g <= 0 else 1.0 / ev_g
        macros[f"mtbf{NM[env]}G"] = fmt_hours(mtbf_g)

    # emit a small table and macro file
    with open(os.path.join(args.out, "tab_survival.tex"), "w") as f:
        f.write("\\begin{table}[H]\n\\centering\n")
        f.write("\\caption{Estimated mean time between catastrophic frames for a "
                "model of $\\modelBits$ stored bits under representative single-event-upset "
                "rates, without and with the support guard. Rates are order-of-magnitude "
                "values from the soft-error literature.}\n\\label{tab:survival}\n")
        f.write("\\begin{tabular}{lrr}\n\\toprule\nEnvironment & no guard & support guard \\\\\n\\midrule\n")
        names = {"ground": "ground (sea level)", "avionics": "avionics ($\\sim$10 km)", "LEO": "low-Earth orbit"}
        NM = {"ground": "Ground", "avionics": "Avionics", "LEO": "Leo"}
        for env in ["ground", "avionics", "LEO"]:
            f.write(f"{names[env]} & {macros['mtbf'+NM[env]+'Ng']} & {macros['mtbf'+NM[env]+'G']} \\\\\n")
        f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

    with open(os.path.join(args.out, "survival_numbers.tex"), "w") as f:
        # provide safe defaults too
        defaults = {"pcUpset": "0.000", "pcGuard": "0.0000", "modelBits": "2.6\\times10^8"}
        for nm in ["Ground", "Avionics", "Leo"]:
            defaults[f"mtbf{nm}Ng"] = "n/a"; defaults[f"mtbf{nm}G"] = "n/a"
        for k, v in defaults.items():
            macros.setdefault(k, v)
        for k, v in macros.items():
            f.write(f"\\newcommand{{\\{k}}}{{{v}}}\n")
    print("SURVIVAL macros:", macros)


if __name__ == "__main__":
    main()


==> anc/code/train_gs.py <==
"""Train a 3D Gaussian Splatting model on a NeRF-synthetic scene with gsplat's
DefaultStrategy densification.  Saves the trained parameters and a held-out test
camera set for the fault-injection campaign.

Usage:
    python train_gs.py --scene_dir DATA/lego --out OUT/lego --iters 7000
"""
import argparse
import os
import time
import math
import json

import numpy as np
import torch
import torch.nn as nn

from common import load_blender, psnr, ssim, inverse_sigmoid
import gsmodel
from gsplat.strategy import DefaultStrategy


def build_model(n_init: int, scene_scale: float, sh_degree: int, device: str):
    M = (sh_degree + 1) ** 2  # total SH coeffs
    # init points uniformly in a cube roughly bounding the object
    half = 1.3
    means = (torch.rand(n_init, 3, device=device) * 2 - 1) * half
    # init isotropic scale near mean neighbour spacing
    init_scale = math.log(0.05)
    scales = torch.full((n_init, 3), init_scale, device=device)
    quats = torch.zeros(n_init, 4, device=device)
    quats[:, 0] = 1.0
    opacities = torch.full((n_init,), inverse_sigmoid(0.1), device=device)
    sh0 = torch.zeros(n_init, 1, 3, device=device)
    shN = torch.zeros(n_init, M - 1, 3, device=device)
    params = nn.ParameterDict({
        "means": nn.Parameter(means),
        "scales": nn.Parameter(scales),
        "quats": nn.Parameter(quats),
        "opacities": nn.Parameter(opacities),
        "sh0": nn.Parameter(sh0),
        "shN": nn.Parameter(shN),
    }).to(device)
    lrs = {
        "means": 1.6e-4 * scene_scale,
        "scales": 5e-3,
        "quats": 1e-3,
        "opacities": 5e-2,
        "sh0": 2.5e-3,
        "shN": 2.5e-3 / 20.0,
    }
    optimizers = {
        k: torch.optim.Adam([{"params": params[k], "lr": lrs[k], "name": k}], eps=1e-15)
        for k in params.keys()
    }
    return params, optimizers, lrs


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--scene_dir", required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--iters", type=int, default=12000)
    ap.add_argument("--downscale", type=int, default=2)
    ap.add_argument("--sh_degree", type=int, default=3)
    ap.add_argument("--n_init", type=int, default=100000)
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    device = "cuda"
    torch.manual_seed(args.seed)
    np.random.seed(args.seed)

    imgs, viewmats, Ks, W, H = load_blender(args.scene_dir, "train", args.downscale, device)
    n_train = imgs.shape[0]
    # scene scale = max camera distance from the mean camera centre
    cam_centers = torch.inverse(viewmats)[:, :3, 3]
    centroid = cam_centers.mean(0)
    scene_scale = float((cam_centers - centroid).norm(dim=-1).max().item())
    print(f"scene_scale={scene_scale:.3f}  train_views={n_train}  WxH={W}x{H}", flush=True)

    params, optimizers, lrs = build_model(args.n_init, scene_scale, args.sh_degree, device)
    strategy = DefaultStrategy(refine_stop_iter=int(args.iters * 0.6), reset_every=3000,
                               refine_every=100, absgrad=True, grow_grad2d=6e-4, verbose=False)
    strategy.check_sanity(params, optimizers)
    state = strategy.initialize_state(scene_scale=scene_scale)

    white = torch.ones(1, 3, device=device)
    t0 = time.time()
    for step in range(args.iters):
        active_sh = min(step // 1000, args.sh_degree)
        idx = np.random.randint(0, n_train)
        vm = viewmats[idx:idx + 1]
        K = Ks[idx:idx + 1]
        gt = imgs[idx]  # H,W,3

        colors = gsmodel.colors_from_params(params)
        from gsplat import rasterization
        renders, alphas, info = rasterization(
            params["means"], params["quats"], torch.exp(params["scales"]),
            torch.sigmoid(params["opacities"]), colors, vm, K, W, H,
            sh_degree=active_sh, packed=True, absgrad=True,
            rasterize_mode="classic")
        renders = renders + (1.0 - alphas)  # composite over white
        pred = renders[0].clamp(0, 1)  # H,W,3
        l1 = (pred - gt).abs().mean()
        dssim = 1.0 - ssim(pred.permute(2, 0, 1)[None], gt.permute(2, 0, 1)[None])
        loss = 0.8 * l1 + 0.2 * dssim

        strategy.step_pre_backward(params, optimizers, state, step, info)
        loss.backward()
        strategy.step_post_backward(params, optimizers, state, step, info, packed=True)
        for opt in optimizers.values():
            opt.step()
            opt.zero_grad(set_to_none=True)
        # exponential decay of means lr
        decay = 0.01 ** (step / args.iters)
        optimizers["means"].param_groups[0]["lr"] = lrs["means"] * decay

        if step % 500 == 0 or step == args.iters - 1:
            with torch.no_grad():
                p = psnr(pred, gt).item()
            print(f"step {step:5d}  loss {loss.item():.4f}  psnr {p:5.2f}  "
                  f"N {gsmodel.num_gaussians(params):7d}  t {time.time()-t0:6.1f}s", flush=True)

    # ---- evaluation on held-out test views ----
    timgs, tvm, tKs, _, _ = load_blender(args.scene_dir, "test", args.downscale, device, max_views=25)
    psnrs, ssims = [], []
    with torch.no_grad():
        for i in range(timgs.shape[0]):
            r, _, _ = gsmodel.render(params, tvm[i:i + 1], tKs[i:i + 1], W, H, args.sh_degree)
            pr = r[0].clamp(0, 1)
            psnrs.append(psnr(pr, timgs[i]).item())
            ssims.append(ssim(pr.permute(2, 0, 1)[None], timgs[i].permute(2, 0, 1)[None]).item())
    test_psnr = float(np.mean(psnrs))
    test_ssim = float(np.mean(ssims))
    print(f"TEST psnr={test_psnr:.3f} ssim={test_ssim:.4f} over {len(psnrs)} views", flush=True)

    # ---- save model + cameras ----
    cpu = {k: params[k].detach().cpu() for k in params.keys()}
    torch.save({
        "params": cpu,
        "sh_degree": args.sh_degree,
        "W": W, "H": H, "scene_scale": scene_scale,
        "test_viewmats": tvm.cpu(), "test_Ks": tKs.cpu(),
        "test_psnr": test_psnr, "test_ssim": test_ssim,
        "n_gaussians": gsmodel.num_gaussians(params),
        "scene": os.path.basename(args.scene_dir.rstrip("/")),
    }, os.path.join(args.out, "model.pt"))

    # a couple of reference renders for sanity figures
    import imageio.v2 as imageio
    with torch.no_grad():
        r, _, _ = gsmodel.render(params, tvm[0:1], tKs[0:1], W, H, args.sh_degree)
        ref = (r[0].clamp(0, 1).cpu().numpy() * 255).astype(np.uint8)
        imageio.imwrite(os.path.join(args.out, "ref_view0.png"), ref)
        gt0 = (timgs[0].cpu().numpy() * 255).astype(np.uint8)
        imageio.imwrite(os.path.join(args.out, "gt_view0.png"), gt0)

    with open(os.path.join(args.out, "train_summary.json"), "w") as f:
        json.dump({"scene": os.path.basename(args.scene_dir.rstrip("/")),
                   "test_psnr": test_psnr, "test_ssim": test_ssim,
                   "n_gaussians": int(gsmodel.num_gaussians(params)),
                   "iters": args.iters, "W": W, "H": H,
                   "scene_scale": scene_scale}, f, indent=2)
    print("SAVED", os.path.join(args.out, "model.pt"), flush=True)


if __name__ == "__main__":
    main()


==> anc/logs/finish.log <==
[32mActivated conda/uv virtual environment at [36m/venv/main[0m
FINISH_START Fri Jun 19 21:37:58 UTC 2026
=== E8 guarded multi-upset ===
Setting up [LPIPS] perceptual loss: trunk [alex], v[0.1], spatial [off]
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:208: UserWarning: The parameter 'pretrained' is deprecated since 0.13 and may be removed in the future, please use 'weights' instead.
  warnings.warn(
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:223: UserWarning: Arguments other than a weight enum or `None` for 'weights' are deprecated since 0.13 and may be removed in the future. The current behavior is equivalent to passing `weights=AlexNet_Weights.IMAGENET1K_V1`. You can also use `weights=AlexNet_Weights.DEFAULT` to get the most up-to-date weights.
  warnings.warn(msg)
Loading model from: /venv/main/lib/python3.12/site-packages/lpips/weights/v0.1/alex.pth
  [chair/fp32] k=     1 meanPSNR=115.96 minPSNR= 56.72 catRate=0.000
  [chair/fp32] k=     2 meanPSNR=114.68 minPSNR= 55.39 catRate=0.000
  [chair/fp32] k=     5 meanPSNR=105.99 minPSNR= 47.89 catRate=0.000
  [chair/fp32] k=    10 meanPSNR= 97.13 minPSNR= 50.75 catRate=0.000
  [chair/fp32] k=    20 meanPSNR= 86.53 minPSNR= 42.91 catRate=0.000
  [chair/fp32] k=    50 meanPSNR= 63.48 minPSNR= 36.29 catRate=0.000
  [chair/fp32] k=   100 meanPSNR= 55.13 minPSNR= 32.47 catRate=0.000
  [chair/fp32] k=   200 meanPSNR= 49.92 minPSNR= 30.88 catRate=0.000
  [chair/fp32] k=   500 meanPSNR= 41.69 minPSNR= 26.72 catRate=0.000
  [chair/fp32] k=  1000 meanPSNR= 36.34 minPSNR= 23.21 catRate=0.000
  [chair/fp32] k=  2000 meanPSNR= 34.15 minPSNR= 24.66 catRate=0.000
  [chair/fp32] k=  5000 meanPSNR= 28.23 minPSNR= 22.79 catRate=0.000
  [chair/fp32] k= 10000 meanPSNR= 25.40 minPSNR= 20.10 catRate=0.000
  [chair/fp32] k= 20000 meanPSNR= 21.62 minPSNR= 18.19 catRate=0.033
  MULTIUPSET done chair guard=True
  [lego/fp32] k=     1 meanPSNR=117.27 minPSNR= 65.88 catRate=0.000
  [lego/fp32] k=     2 meanPSNR=109.36 minPSNR= 48.09 catRate=0.000
  [lego/fp32] k=     5 meanPSNR=106.16 minPSNR= 51.92 catRate=0.000
  [lego/fp32] k=    10 meanPSNR= 87.44 minPSNR= 40.64 catRate=0.000
  [lego/fp32] k=    20 meanPSNR= 79.90 minPSNR= 38.11 catRate=0.000
  [lego/fp32] k=    50 meanPSNR= 58.09 minPSNR= 37.99 catRate=0.000
  [lego/fp32] k=   100 meanPSNR= 50.06 minPSNR= 34.20 catRate=0.000
  [lego/fp32] k=   200 meanPSNR= 43.65 minPSNR= 32.95 catRate=0.000
  [lego/fp32] k=   500 meanPSNR= 39.29 minPSNR= 33.99 catRate=0.000
  [lego/fp32] k=  1000 meanPSNR= 35.73 minPSNR= 31.76 catRate=0.000
  [lego/fp32] k=  2000 meanPSNR= 32.13 minPSNR= 27.24 catRate=0.000
  [lego/fp32] k=  5000 meanPSNR= 28.19 minPSNR= 24.59 catRate=0.000
  [lego/fp32] k= 10000 meanPSNR= 24.94 minPSNR= 22.92 catRate=0.017
  [lego/fp32] k= 20000 meanPSNR= 21.47 minPSNR= 19.89 catRate=0.000
  MULTIUPSET done lego guard=True
  [ficus/fp32] k=     1 meanPSNR=116.07 minPSNR= 54.38 catRate=0.000
  [ficus/fp32] k=     2 meanPSNR=116.80 minPSNR= 83.91 catRate=0.000
  [ficus/fp32] k=     5 meanPSNR=108.00 minPSNR= 50.70 catRate=0.000
  [ficus/fp32] k=    10 meanPSNR= 93.87 minPSNR= 47.26 catRate=0.000
  [ficus/fp32] k=    20 meanPSNR= 82.19 minPSNR= 39.67 catRate=0.000
  [ficus/fp32] k=    50 meanPSNR= 65.24 minPSNR= 28.52 catRate=0.000
  [ficus/fp32] k=   100 meanPSNR= 55.52 minPSNR= 37.90 catRate=0.000
  [ficus/fp32] k=   200 meanPSNR= 47.96 minPSNR= 34.17 catRate=0.000
  [ficus/fp32] k=   500 meanPSNR= 43.23 minPSNR= 37.07 catRate=0.000
  [ficus/fp32] k=  1000 meanPSNR= 38.81 minPSNR= 30.79 catRate=0.000
  [ficus/fp32] k=  2000 meanPSNR= 35.56 minPSNR= 27.08 catRate=0.000
  [ficus/fp32] k=  5000 meanPSNR= 31.45 minPSNR= 27.12 catRate=0.000
  [ficus/fp32] k= 10000 meanPSNR= 27.92 minPSNR= 23.51 catRate=0.000
  [ficus/fp32] k= 20000 meanPSNR= 24.76 minPSNR= 22.66 catRate=0.017
  MULTIUPSET done ficus guard=True
  [hotdog/fp32] k=     1 meanPSNR=116.71 minPSNR= 64.83 catRate=0.000
  [hotdog/fp32] k=     2 meanPSNR=112.76 minPSNR= 49.50 catRate=0.000
  [hotdog/fp32] k=     5 meanPSNR=106.41 minPSNR= 41.97 catRate=0.000
  [hotdog/fp32] k=    10 meanPSNR= 86.76 minPSNR= 33.98 catRate=0.000
  [hotdog/fp32] k=    20 meanPSNR= 80.24 minPSNR= 37.15 catRate=0.000
  [hotdog/fp32] k=    50 meanPSNR= 60.57 minPSNR= 35.66 catRate=0.000
  [hotdog/fp32] k=   100 meanPSNR= 50.68 minPSNR= 31.32 catRate=0.000
  [hotdog/fp32] k=   200 meanPSNR= 43.02 minPSNR= 31.20 catRate=0.000
  [hotdog/fp32] k=   500 meanPSNR= 37.75 minPSNR= 29.02 catRate=0.000
  [hotdog/fp32] k=  1000 meanPSNR= 33.21 minPSNR= 26.78 catRate=0.000
  [hotdog/fp32] k=  2000 meanPSNR= 29.92 minPSNR= 25.09 catRate=0.000
  [hotdog/fp32] k=  5000 meanPSNR= 25.56 minPSNR= 21.79 catRate=0.017
  [hotdog/fp32] k= 10000 meanPSNR= 22.31 minPSNR= 20.02 catRate=0.000
  [hotdog/fp32] k= 20000 meanPSNR= 19.23 minPSNR= 17.77 catRate=0.033
  MULTIUPSET done hotdog guard=True
MULTIUPSET_DONE
=== E10 scaling (lego; chair from GPU2) ===
[lego] N=    6084 k30=  1000 scalesign_foot=0.56%
[lego] N=   12169 k30=  1000 scalesign_foot=3.30%
/root/seu/run_finish.sh: line 6: 16119 Killed                  python scaling.py --scenes lego --out $OUT/scaling
=== E12 realscene (truck) ===
[truck] N=2056645 sh_deg=3
REALSCENE {'name': 'truck', 'N': 2056645, 'sh_degree': 3, 'cat_rate_noguard': 0.005, 'cat_rate_guard': 0.0, 'scalesign_foot_noguard': 2.997352274635849, 'scalesign_foot_guard': 0.27255285780982297, 'scalesign_p99_noguard': 63.98524332046498, 'n_samples': 200}
=== analyze + make_figs ===
total rows: 3072000

=== fp32: local-impact metrics by field x bitclass (all scenes) ===
  maxerr = peak pixel error (L-inf); footprint = frac pixels changed >1/255
field      class          n meanMaxErr  medMaxErr footprint%  p99foot% meanLPIPS  catRate
means      sign        8000     0.0959     0.0175     0.0112    0.1506    0.0003    0.000
means      exp        64000     0.0898     0.0135     0.0092    0.1153    0.0002    0.000
means      mantissa  184000     0.0134     0.0000     0.0012    0.0225    0.0000    0.000
scales     sign        8000     0.2631     0.0608    10.2679   75.7237    0.0219    0.007
scales     exp        64000     0.0494     0.0012     0.1208    2.4425    0.0016    0.000
scales     mantissa  184000     0.0011     0.0000     0.0003    0.0047    0.0000    0.000
quats      sign        8000     0.0126     0.0027     0.0020    0.0266    0.0000    0.000
quats      exp        64000     0.0116     0.0023     0.0016    0.0248    0.0000    0.000
quats      mantissa  184000     0.0003     0.0000     0.0000    0.0002    0.0000    0.000
opacities  sign        8000     0.0673     0.0345     0.0075    0.0663    0.0000    0.000
opacities  exp        64000     0.0211     0.0022     0.0062    0.2100    0.0001    0.000
opacities  mantissa  184000     0.0003     0.0000     0.0000    0.0006    0.0000    0.000
sh0        sign        8000     0.0356     0.0053     0.0044    0.0653    0.0000    0.000
sh0        exp        64000     0.0688     0.0033     0.0038    0.0544    0.0001    0.041
sh0        mantissa  184000     0.0005     0.0000     0.0001    0.0019    0.0000    0.000
shN        sign        8000     0.0017     0.0002     0.0002    0.0034    0.0000    0.000
shN        exp        64000     0.0574     0.0002     0.0015    0.0266    0.0001    0.000
shN        mantissa  184000     0.0000     0.0000     0.0000    0.0000    0.0000    0.000

=== fp32 scales mantissa: mean log2(maxerr) vs bit (expect ~+1/bit until saturation) ===
  bit  0: mean_log2(maxerr) -23.795  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  1: mean_log2(maxerr) -23.693  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  2: mean_log2(maxerr) -23.590  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  3: mean_log2(maxerr) -23.431  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  4: mean_log2(maxerr) -23.198  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  5: mean_log2(maxerr) -22.901  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  6: mean_log2(maxerr) -22.553  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  7: mean_log2(maxerr) -22.208  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  8: mean_log2(maxerr) -21.715  meanMaxErr 0.00000  footprint% 0.0000  n=8000
  bit  9: mean_log2(maxerr) -21.226  meanMaxErr 0.00001  footprint% 0.0000  n=8000
  bit 10: mean_log2(maxerr) -20.596  meanMaxErr 0.00001  footprint% 0.0000  n=8000
  bit 11: mean_log2(maxerr) -19.987  meanMaxErr 0.00002  footprint% 0.0000  n=8000
  bit 12: mean_log2(maxerr) -19.439  meanMaxErr 0.00003  footprint% 0.0000  n=8000
  bit 13: mean_log2(maxerr) -18.677  meanMaxErr 0.00006  footprint% 0.0000  n=8000
  bit 14: mean_log2(maxerr) -17.957  meanMaxErr 0.00011  footprint% 0.0000  n=8000
  bit 15: mean_log2(maxerr) -17.134  meanMaxErr 0.00019  footprint% 0.0000  n=8000
  bit 16: mean_log2(maxerr) -16.330  meanMaxErr 0.00032  footprint% 0.0000  n=8000
  bit 17: mean_log2(maxerr) -15.517  meanMaxErr 0.00054  footprint% 0.0000  n=8000
  bit 18: mean_log2(maxerr) -14.759  meanMaxErr 0.00091  footprint% 0.0000  n=8000
  bit 19: mean_log2(maxerr) -13.982  meanMaxErr 0.00167  footprint% 0.0002  n=8000
  bit 20: mean_log2(maxerr) -12.966  meanMaxErr 0.00340  footprint% 0.0006  n=8000
  bit 21: mean_log2(maxerr) -12.228  meanMaxErr 0.00714  footprint% 0.0013  n=8000
  bit 22: mean_log2(maxerr) -11.565  meanMaxErr 0.01186  footprint% 0.0040  n=8000

SAVED /root/seu/results/agg/aggregate.json
  \batchPower = 386
  \batchB = 32
  \batchGaussInst = 4.3
  \realName = truck
  \realN = 2{,}056{,}645
  \realScaleFootPNN = 64.0
  \realScaleFootNg = 3.00
  \realScaleFootG = 0.27
  \realCatNg = 0.50
  \realCatG = 0.000
  \maxStressN = 66\,million
  \vramMax = 29.9
  \guardMsBig = 9.66
  \mpixBig = 5
  \guardFracBig = 18.3
  \bigScaleFootNg = 0.0
  \bigScaleFootG = 99.58
  \bigParamBits = 124
  \guardBwBig = 763
  \stormK = 1{,}000
  \stormN = 16\,million
  \stormFrames = 300
  \stormLatNg = 20.5
  \stormLatG = 22.9
  \rankBarrierClean = 1.42
  \rankBarrierCorrupt = 1.34
  \rankBarrierGuard = 1.34
  \rankImbalCorrupt = 1.68
  \rankImbalGuard = 1.68
WROTE /root/seu/results/generated
FINISH_DONE Fri Jun 19 22:06:14 UTC 2026


==> anc/logs/run_all.log <==
[32mActivated conda/uv virtual environment at [36m/venv/main[0m
RUN_ALL_START Fri Jun 19 16:09:37 UTC 2026
===== E1 main campaign (guard=0 S=2000) =====
Setting up [LPIPS] perceptual loss: trunk [alex], v[0.1], spatial [off]
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:208: UserWarning: The parameter 'pretrained' is deprecated since 0.13 and may be removed in the future, please use 'weights' instead.
  warnings.warn(
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:223: UserWarning: Arguments other than a weight enum or `None` for 'weights' are deprecated since 0.13 and may be removed in the future. The current behavior is equivalent to passing `weights=AlexNet_Weights.IMAGENET1K_V1`. You can also use `weights=AlexNet_Weights.DEFAULT` to get the most up-to-date weights.
  warnings.warn(msg)
Loading model from: /venv/main/lib/python3.12/site-packages/lpips/weights/v0.1/alex.pth
[chair] N=134826 WxH=400x400 K=4 S=2000 guard=0 views=4
  [chair/fp32] field=means done  n_inj=64000 elapsed=277.5s  rate=230.7/s
  [chair/fp32] field=scales done  n_inj=128000 elapsed=557.4s  rate=229.6/s
  [chair/fp32] field=quats done  n_inj=192000 elapsed=834.6s  rate=230.0/s
  [chair/fp32] field=opacities done  n_inj=256000 elapsed=1111.7s  rate=230.3/s
  [chair/fp32] field=sh0 done  n_inj=320000 elapsed=1390.2s  rate=230.2/s
  [chair/fp32] field=shN done  n_inj=384000 elapsed=1669.1s  rate=230.1/s
  SAVED shard_chair_fp32.npz rows=384000 total_time=1670.5s
  [chair/fp16] field=means done  n_inj=32000 elapsed=140.9s  rate=227.2/s
  [chair/fp16] field=scales done  n_inj=64000 elapsed=281.9s  rate=227.0/s
  [chair/fp16] field=quats done  n_inj=96000 elapsed=423.3s  rate=226.8/s
  [chair/fp16] field=opacities done  n_inj=128000 elapsed=562.6s  rate=227.5/s
  [chair/fp16] field=sh0 done  n_inj=160000 elapsed=701.2s  rate=228.2/s
  [chair/fp16] field=shN done  n_inj=192000 elapsed=840.1s  rate=228.5/s
  SAVED shard_chair_fp16.npz rows=192000 total_time=840.8s
  [chair/bf16] field=means done  n_inj=32000 elapsed=140.0s  rate=228.6/s
  [chair/bf16] field=scales done  n_inj=64000 elapsed=280.6s  rate=228.1/s
  [chair/bf16] field=quats done  n_inj=96000 elapsed=421.3s  rate=227.9/s
  [chair/bf16] field=opacities done  n_inj=128000 elapsed=560.7s  rate=228.3/s
  [chair/bf16] field=sh0 done  n_inj=160000 elapsed=699.3s  rate=228.8/s
  [chair/bf16] field=shN done  n_inj=192000 elapsed=838.0s  rate=229.1/s
  SAVED shard_chair_bf16.npz rows=192000 total_time=838.7s
[lego] N=121691 WxH=400x400 K=4 S=2000 guard=0 views=4
  [lego/fp32] field=means done  n_inj=64000 elapsed=253.0s  rate=253.0/s
  [lego/fp32] field=scales done  n_inj=128000 elapsed=507.3s  rate=252.3/s
  [lego/fp32] field=quats done  n_inj=192000 elapsed=761.6s  rate=252.1/s
  [lego/fp32] field=opacities done  n_inj=256000 elapsed=1014.3s  rate=252.4/s
  [lego/fp32] field=sh0 done  n_inj=320000 elapsed=1272.1s  rate=251.6/s
  [lego/fp32] field=shN done  n_inj=384000 elapsed=1538.1s  rate=249.7/s
  SAVED shard_lego_fp32.npz rows=384000 total_time=1539.5s
  [lego/fp16] field=means done  n_inj=32000 elapsed=127.7s  rate=250.6/s
  [lego/fp16] field=scales done  n_inj=64000 elapsed=255.1s  rate=250.9/s
  [lego/fp16] field=quats done  n_inj=96000 elapsed=381.6s  rate=251.5/s
  [lego/fp16] field=opacities done  n_inj=128000 elapsed=508.2s  rate=251.9/s
  [lego/fp16] field=sh0 done  n_inj=160000 elapsed=634.6s  rate=252.1/s
  [lego/fp16] field=shN done  n_inj=192000 elapsed=763.5s  rate=251.5/s
  SAVED shard_lego_fp16.npz rows=192000 total_time=764.3s
  [lego/bf16] field=means done  n_inj=32000 elapsed=129.0s  rate=248.0/s
  [lego/bf16] field=scales done  n_inj=64000 elapsed=258.5s  rate=247.6/s
  [lego/bf16] field=quats done  n_inj=96000 elapsed=387.3s  rate=247.9/s
  [lego/bf16] field=opacities done  n_inj=128000 elapsed=517.1s  rate=247.5/s
  [lego/bf16] field=sh0 done  n_inj=160000 elapsed=646.8s  rate=247.4/s
  [lego/bf16] field=shN done  n_inj=192000 elapsed=776.7s  rate=247.2/s
  SAVED shard_lego_bf16.npz rows=192000 total_time=777.4s
[ficus] N=125606 WxH=400x400 K=4 S=2000 guard=0 views=4
  [ficus/fp32] field=means done  n_inj=64000 elapsed=272.6s  rate=234.8/s
  [ficus/fp32] field=scales done  n_inj=128000 elapsed=541.8s  rate=236.2/s
  [ficus/fp32] field=quats done  n_inj=192000 elapsed=814.4s  rate=235.8/s
  [ficus/fp32] field=opacities done  n_inj=256000 elapsed=1087.1s  rate=235.5/s
  [ficus/fp32] field=sh0 done  n_inj=320000 elapsed=1356.8s  rate=235.9/s
  [ficus/fp32] field=shN done  n_inj=384000 elapsed=1625.6s  rate=236.2/s
  SAVED shard_ficus_fp32.npz rows=384000 total_time=1626.9s
  [ficus/fp16] field=means done  n_inj=32000 elapsed=134.3s  rate=238.3/s
  [ficus/fp16] field=scales done  n_inj=64000 elapsed=268.8s  rate=238.1/s
  [ficus/fp16] field=quats done  n_inj=96000 elapsed=403.2s  rate=238.1/s
  [ficus/fp16] field=opacities done  n_inj=128000 elapsed=537.6s  rate=238.1/s
  [ficus/fp16] field=sh0 done  n_inj=160000 elapsed=672.1s  rate=238.0/s
  [ficus/fp16] field=shN done  n_inj=192000 elapsed=806.7s  rate=238.0/s
  SAVED shard_ficus_fp16.npz rows=192000 total_time=807.5s
  [ficus/bf16] field=means done  n_inj=32000 elapsed=134.5s  rate=237.9/s
  [ficus/bf16] field=scales done  n_inj=64000 elapsed=269.0s  rate=237.9/s
  [ficus/bf16] field=quats done  n_inj=96000 elapsed=403.0s  rate=238.2/s
  [ficus/bf16] field=opacities done  n_inj=128000 elapsed=537.3s  rate=238.2/s
  [ficus/bf16] field=sh0 done  n_inj=160000 elapsed=671.5s  rate=238.3/s
  [ficus/bf16] field=shN done  n_inj=192000 elapsed=805.8s  rate=238.3/s
  SAVED shard_ficus_bf16.npz rows=192000 total_time=806.5s
[hotdog] N=63452 WxH=400x400 K=4 S=2000 guard=0 views=4
  [hotdog/fp32] field=means done  n_inj=64000 elapsed=242.4s  rate=264.0/s
  [hotdog/fp32] field=scales done  n_inj=128000 elapsed=485.7s  rate=263.6/s
  [hotdog/fp32] field=quats done  n_inj=192000 elapsed=730.1s  rate=263.0/s
  [hotdog/fp32] field=opacities done  n_inj=256000 elapsed=974.2s  rate=262.8/s
  [hotdog/fp32] field=sh0 done  n_inj=320000 elapsed=1218.0s  rate=262.7/s
  [hotdog/fp32] field=shN done  n_inj=384000 elapsed=1464.0s  rate=262.3/s
  SAVED shard_hotdog_fp32.npz rows=384000 total_time=1465.4s
  [hotdog/fp16] field=means done  n_inj=32000 elapsed=122.7s  rate=260.7/s
  [hotdog/fp16] field=scales done  n_inj=64000 elapsed=244.4s  rate=261.9/s
  [hotdog/fp16] field=quats done  n_inj=96000 elapsed=366.9s  rate=261.7/s
  [hotdog/fp16] field=opacities done  n_inj=128000 elapsed=490.2s  rate=261.1/s
  [hotdog/fp16] field=sh0 done  n_inj=160000 elapsed=613.9s  rate=260.6/s
  [hotdog/fp16] field=shN done  n_inj=192000 elapsed=737.2s  rate=260.4/s
  SAVED shard_hotdog_fp16.npz rows=192000 total_time=738.0s
  [hotdog/bf16] field=means done  n_inj=32000 elapsed=122.0s  rate=262.3/s
  [hotdog/bf16] field=scales done  n_inj=64000 elapsed=244.3s  rate=262.0/s
  [hotdog/bf16] field=quats done  n_inj=96000 elapsed=367.6s  rate=261.2/s
  [hotdog/bf16] field=opacities done  n_inj=128000 elapsed=491.0s  rate=260.7/s
  [hotdog/bf16] field=sh0 done  n_inj=160000 elapsed=614.5s  rate=260.4/s
  [hotdog/bf16] field=shN done  n_inj=192000 elapsed=737.7s  rate=260.3/s
  SAVED shard_hotdog_bf16.npz rows=192000 total_time=738.5s
CAMPAIGN_DONE total=12615.2s
===== E5 guard campaign (fp32 S=1000) =====
Setting up [LPIPS] perceptual loss: trunk [alex], v[0.1], spatial [off]
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:208: UserWarning: The parameter 'pretrained' is deprecated since 0.13 and may be removed in the future, please use 'weights' instead.
  warnings.warn(
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:223: UserWarning: Arguments other than a weight enum or `None` for 'weights' are deprecated since 0.13 and may be removed in the future. The current behavior is equivalent to passing `weights=AlexNet_Weights.IMAGENET1K_V1`. You can also use `weights=AlexNet_Weights.DEFAULT` to get the most up-to-date weights.
  warnings.warn(msg)
Loading model from: /venv/main/lib/python3.12/site-packages/lpips/weights/v0.1/alex.pth
[chair] N=134826 WxH=400x400 K=4 S=1000 guard=1 views=4
  [chair/fp32] field=means done  n_inj=32000 elapsed=140.3s  rate=228.1/s
  [chair/fp32] field=scales done  n_inj=64000 elapsed=280.6s  rate=228.1/s
  [chair/fp32] field=quats done  n_inj=96000 elapsed=420.7s  rate=228.2/s
  [chair/fp32] field=opacities done  n_inj=128000 elapsed=561.2s  rate=228.1/s
  [chair/fp32] field=sh0 done  n_inj=160000 elapsed=702.8s  rate=227.7/s
  [chair/fp32] field=shN done  n_inj=192000 elapsed=844.4s  rate=227.4/s
  SAVED shard_chair_fp32_guard.npz rows=192000 total_time=845.2s
[lego] N=121691 WxH=400x400 K=4 S=1000 guard=1 views=4
  [lego/fp32] field=means done  n_inj=32000 elapsed=129.6s  rate=246.9/s
  [lego/fp32] field=scales done  n_inj=64000 elapsed=260.6s  rate=245.6/s
  [lego/fp32] field=quats done  n_inj=96000 elapsed=392.0s  rate=244.9/s
  [lego/fp32] field=opacities done  n_inj=128000 elapsed=523.6s  rate=244.5/s
  [lego/fp32] field=sh0 done  n_inj=160000 elapsed=654.4s  rate=244.5/s
  [lego/fp32] field=shN done  n_inj=192000 elapsed=785.0s  rate=244.6/s
  SAVED shard_lego_fp32_guard.npz rows=192000 total_time=785.7s
[ficus] N=125606 WxH=400x400 K=4 S=1000 guard=1 views=4
  [ficus/fp32] field=means done  n_inj=32000 elapsed=138.0s  rate=231.9/s
  [ficus/fp32] field=scales done  n_inj=64000 elapsed=274.9s  rate=232.8/s
  [ficus/fp32] field=quats done  n_inj=96000 elapsed=412.4s  rate=232.8/s
  [ficus/fp32] field=opacities done  n_inj=128000 elapsed=549.9s  rate=232.8/s
  [ficus/fp32] field=sh0 done  n_inj=160000 elapsed=686.0s  rate=233.2/s
  [ficus/fp32] field=shN done  n_inj=192000 elapsed=822.9s  rate=233.3/s
  SAVED shard_ficus_fp32_guard.npz rows=192000 total_time=823.6s
[hotdog] N=63452 WxH=400x400 K=4 S=1000 guard=1 views=4
  [hotdog/fp32] field=means done  n_inj=32000 elapsed=124.1s  rate=257.9/s
  [hotdog/fp32] field=scales done  n_inj=64000 elapsed=249.1s  rate=256.9/s
  [hotdog/fp32] field=quats done  n_inj=96000 elapsed=373.7s  rate=256.9/s
  [hotdog/fp32] field=opacities done  n_inj=128000 elapsed=498.1s  rate=257.0/s
  [hotdog/fp32] field=sh0 done  n_inj=160000 elapsed=623.5s  rate=256.6/s
  [hotdog/fp32] field=shN done  n_inj=192000 elapsed=747.8s  rate=256.8/s
  SAVED shard_hotdog_fp32_guard.npz rows=192000 total_time=748.5s
CAMPAIGN_DONE total=3203.6s
===== E3 multiupset =====
Setting up [LPIPS] perceptual loss: trunk [alex], v[0.1], spatial [off]
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:208: UserWarning: The parameter 'pretrained' is deprecated since 0.13 and may be removed in the future, please use 'weights' instead.
  warnings.warn(
/venv/main/lib/python3.12/site-packages/torchvision/models/_utils.py:223: UserWarning: Arguments other than a weight enum or `None` for 'weights' are deprecated since 0.13 and may be removed in the future. The current behavior is equivalent to passing `weights=AlexNet_Weights.IMAGENET1K_V1`. You can also use `weights=AlexNet_Weights.DEFAULT` to get the most up-to-date weights.
  warnings.warn(msg)
Loading model from: /venv/main/lib/python3.12/site-packages/lpips/weights/v0.1/alex.pth
  [chair/fp32] k=     1 meanPSNR=116.59 minPSNR= 72.92 catRate=0.000
  [chair/fp32] k=     2 meanPSNR=114.24 minPSNR= 52.88 catRate=0.000
  [chair/fp32] k=     5 meanPSNR=106.87 minPSNR= 52.34 catRate=0.000
  [chair/fp32] k=    10 meanPSNR= 94.79 minPSNR= 50.37 catRate=0.000
  [chair/fp32] k=    20 meanPSNR= 83.12 minPSNR= 39.11 catRate=0.000
  [chair/fp32] k=    50 meanPSNR= 65.03 minPSNR= 21.63 catRate=0.050
  [chair/fp32] k=   100 meanPSNR= 56.11 minPSNR= 30.34 catRate=0.033
  [chair/fp32] k=   200 meanPSNR= 42.88 minPSNR= 11.22 catRate=0.100
  [chair/fp32] k=   500 meanPSNR= 39.35 minPSNR= 10.88 catRate=0.117
  [chair/fp32] k=  1000 meanPSNR= 30.94 minPSNR=  5.71 catRate=0.350
  [chair/fp32] k=  2000 meanPSNR= 24.88 minPSNR=  7.48 catRate=0.550
  [chair/fp32] k=  5000 meanPSNR= 20.44 minPSNR=  8.33 catRate=0.917
  [chair/fp32] k= 10000 meanPSNR= 14.44 minPSNR=  7.18 catRate=0.983
  [chair/fp32] k= 20000 meanPSNR= 11.17 minPSNR=  6.05 catRate=1.000
  [chair/fp16] k=     1 meanPSNR=114.85 minPSNR= 48.12 catRate=1.000
  [chair/fp16] k=     2 meanPSNR=109.56 minPSNR= 45.91 catRate=1.000
  [chair/fp16] k=     5 meanPSNR=103.00 minPSNR= 50.15 catRate=1.000
  [chair/fp16] k=    10 meanPSNR= 91.66 minPSNR= 50.10 catRate=1.000
  [chair/fp16] k=    20 meanPSNR= 75.59 minPSNR= 32.49 catRate=1.000
  [chair/fp16] k=    50 meanPSNR= 58.76 minPSNR= 19.58 catRate=1.000
  [chair/fp16] k=   100 meanPSNR= 49.39 minPSNR= 16.22 catRate=1.000
  [chair/fp16] k=   200 meanPSNR= 43.74 minPSNR=  9.99 catRate=1.000
  [chair/fp16] k=   500 meanPSNR= 35.54 minPSNR= 14.34 catRate=1.000
  [chair/fp16] k=  1000 meanPSNR= 28.66 minPSNR=  7.14 catRate=1.000
  [chair/fp16] k=  2000 meanPSNR= 22.82 minPSNR=  6.69 catRate=1.000
  [chair/fp16] k=  5000 meanPSNR= 16.67 minPSNR=  5.68 catRate=1.000
  [chair/fp16] k= 10000 meanPSNR= 13.49 minPSNR=  6.96 catRate=1.000
  [chair/fp16] k= 20000 meanPSNR= 10.36 minPSNR=  6.47 catRate=1.000
  [chair/bf16] k=     1 meanPSNR=109.67 minPSNR= 50.00 catRate=1.000
  [chair/bf16] k=     2 meanPSNR=111.27 minPSNR= 48.57 catRate=1.000
  [chair/bf16] k=     5 meanPSNR=101.47 minPSNR= 52.32 catRate=1.000
  [chair/bf16] k=    10 meanPSNR= 80.87 minPSNR= 41.35 catRate=1.000
  [chair/bf16] k=    20 meanPSNR= 69.80 minPSNR=  7.10 catRate=0.967
  [chair/bf16] k=    50 meanPSNR= 57.69 minPSNR= 33.20 catRate=1.000
  [chair/bf16] k=   100 meanPSNR= 47.68 minPSNR= 17.72 catRate=0.983
  [chair/bf16] k=   200 meanPSNR= 41.88 minPSNR= 17.46 catRate=1.000
  [chair/bf16] k=   500 meanPSNR= 34.46 minPSNR= 16.99 catRate=0.950
  [chair/bf16] k=  1000 meanPSNR= 29.12 minPSNR=  9.92 catRate=0.967
  [chair/bf16] k=  2000 meanPSNR= 23.47 minPSNR=  7.25 catRate=0.983
  [chair/bf16] k=  5000 meanPSNR= 17.03 minPSNR=  7.05 catRate=1.000
  [chair/bf16] k= 10000 meanPSNR= 13.49 minPSNR=  8.71 catRate=1.000
  [chair/bf16] k= 20000 meanPSNR= 10.59 minPSNR=  5.52 catRate=1.000
  MULTIUPSET done chair guard=False
  [lego/fp32] k=     1 meanPSNR=116.47 minPSNR= 50.81 catRate=0.000
  [lego/fp32] k=     2 meanPSNR=111.25 minPSNR= 15.28 catRate=0.000
  [lego/fp32] k=     5 meanPSNR=103.38 minPSNR= 43.05 catRate=0.017
  [lego/fp32] k=    10 meanPSNR= 83.96 minPSNR= 18.88 catRate=0.000
  [lego/fp32] k=    20 meanPSNR= 77.64 minPSNR= 30.54 catRate=0.000
  [lego/fp32] k=    50 meanPSNR= 62.21 minPSNR= 36.51 catRate=0.050
  [lego/fp32] k=   100 meanPSNR= 46.86 minPSNR= 14.53 catRate=0.033
  [lego/fp32] k=   200 meanPSNR= 40.48 minPSNR= 15.51 catRate=0.083
  [lego/fp32] k=   500 meanPSNR= 32.32 minPSNR=  9.42 catRate=0.233
  [lego/fp32] k=  1000 meanPSNR= 26.58 minPSNR=  9.28 catRate=0.550
  [lego/fp32] k=  2000 meanPSNR= 21.57 minPSNR= 10.49 catRate=0.767
  [lego/fp32] k=  5000 meanPSNR= 14.54 minPSNR=  5.17 catRate=0.950
  [lego/fp32] k= 10000 meanPSNR= 11.17 minPSNR=  4.68 catRate=1.000
  [lego/fp32] k= 20000 meanPSNR=  8.13 minPSNR=  3.55 catRate=1.000
  [lego/fp16] k=     1 meanPSNR=116.58 minPSNR= 65.47 catRate=1.000
  [lego/fp16] k=     2 meanPSNR=105.02 minPSNR= 50.25 catRate=1.000
  [lego/fp16] k=     5 meanPSNR= 96.70 minPSNR= 20.82 catRate=1.000
  [lego/fp16] k=    10 meanPSNR= 84.22 minPSNR= 13.42 catRate=1.000
  [lego/fp16] k=    20 meanPSNR= 65.51 minPSNR= 30.24 catRate=1.000
  [lego/fp16] k=    50 meanPSNR= 50.17 minPSNR= 22.87 catRate=1.000
  [lego/fp16] k=   100 meanPSNR= 42.45 minPSNR=  6.88 catRate=1.000
  [lego/fp16] k=   200 meanPSNR= 35.69 minPSNR= 13.07 catRate=1.000
  [lego/fp16] k=   500 meanPSNR= 29.18 minPSNR= 10.76 catRate=1.000
  [lego/fp16] k=  1000 meanPSNR= 24.12 minPSNR=  7.39 catRate=1.000
  [lego/fp16] k=  2000 meanPSNR= 18.05 minPSNR=  6.67 catRate=1.000
  [lego/fp16] k=  5000 meanPSNR= 12.53 minPSNR=  4.65 catRate=1.000
  [lego/fp16] k= 10000 meanPSNR=  9.05 minPSNR=  4.55 catRate=1.000
  [lego/fp16] k= 20000 meanPSNR=  7.07 minPSNR=  4.14 catRate=1.000
  [lego/bf16] k=     1 meanPSNR=112.63 minPSNR= 60.51 catRate=1.000
  [lego/bf16] k=     2 meanPSNR=101.57 minPSNR= 34.42 catRate=1.000
  [lego/bf16] k=     5 meanPSNR= 85.51 minPSNR= 39.40 catRate=1.000
  [lego/bf16] k=    10 meanPSNR= 68.16 minPSNR= 12.24 catRate=1.000
  [lego/bf16] k=    20 meanPSNR= 58.22 minPSNR= 23.32 catRate=1.000
  [lego/bf16] k=    50 meanPSNR= 48.64 minPSNR= 11.02 catRate=1.000
  [lego/bf16] k=   100 meanPSNR= 42.48 minPSNR= 17.27 catRate=1.000
  [lego/bf16] k=   200 meanPSNR= 33.89 minPSNR= 14.30 catRate=1.000
  [lego/bf16] k=   500 meanPSNR= 27.94 minPSNR=  7.37 catRate=1.000
  [lego/bf16] k=  1000 meanPSNR= 21.38 minPSNR=  9.40 catRate=1.000
  [lego/bf16] k=  2000 meanPSNR= 16.21 minPSNR=  4.95 catRate=1.000
  [lego/bf16] k=  5000 meanPSNR= 12.60 minPSNR=  5.09 catRate=1.000
  [lego/bf16] k= 10000 meanPSNR=  9.21 minPSNR=  3.61 catRate=1.000
  [lego/bf16] k= 20000 meanPSNR=  7.11 minPSNR=  4.47 catRate=1.000
  MULTIUPSET done lego guard=False
  [ficus/fp32] k=     1 meanPSNR=117.56 minPSNR= 80.29 catRate=0.000
  [ficus/fp32] k=     2 meanPSNR=116.38 minPSNR= 52.53 catRate=0.000
  [ficus/fp32] k=     5 meanPSNR=102.99 minPSNR= 49.78 catRate=0.000
  [ficus/fp32] k=    10 meanPSNR= 95.27 minPSNR= 47.68 catRate=0.000
  [ficus/fp32] k=    20 meanPSNR= 77.03 minPSNR= 47.96 catRate=0.017
  [ficus/fp32] k=    50 meanPSNR= 66.81 minPSNR= 39.96 catRate=0.000
  [ficus/fp32] k=   100 meanPSNR= 54.99 minPSNR= 23.80 catRate=0.000
  [ficus/fp32] k=   200 meanPSNR= 46.67 minPSNR= 31.17 catRate=0.067
  [ficus/fp32] k=   500 meanPSNR= 40.12 minPSNR= 21.26 catRate=0.117
  [ficus/fp32] k=  1000 meanPSNR= 36.16 minPSNR=  8.12 catRate=0.350
  [ficus/fp32] k=  2000 meanPSNR= 30.53 minPSNR= 10.61 catRate=0.383
  [ficus/fp32] k=  5000 meanPSNR= 25.14 minPSNR=  8.55 catRate=0.750
  [ficus/fp32] k= 10000 meanPSNR= 15.96 minPSNR=  2.39 catRate=0.933
  [ficus/fp32] k= 20000 meanPSNR= 13.48 minPSNR=  2.29 catRate=1.000
  [ficus/fp16] k=     1 meanPSNR=113.37 minPSNR= 46.64 catRate=1.000
  [ficus/fp16] k=     2 meanPSNR=106.75 minPSNR= 46.57 catRate=1.000
  [ficus/fp16] k=     5 meanPSNR= 99.52 minPSNR= 43.01 catRate=1.000
  [ficus/fp16] k=    10 meanPSNR= 79.77 minPSNR= 22.23 catRate=1.000
  [ficus/fp16] k=    20 meanPSNR= 71.40 minPSNR= 36.50 catRate=1.000
  [ficus/fp16] k=    50 meanPSNR= 53.34 minPSNR= 11.70 catRate=1.000
  [ficus/fp16] k=   100 meanPSNR= 48.56 minPSNR= 27.70 catRate=1.000
  [ficus/fp16] k=   200 meanPSNR= 43.05 minPSNR= 21.37 catRate=1.000
  [ficus/fp16] k=   500 meanPSNR= 36.06 minPSNR= 18.21 catRate=1.000
  [ficus/fp16] k=  1000 meanPSNR= 31.15 minPSNR= 10.99 catRate=1.000
  [ficus/fp16] k=  2000 meanPSNR= 24.90 minPSNR=  5.43 catRate=1.000
  [ficus/fp16] k=  5000 meanPSNR= 20.22 minPSNR=  4.95 catRate=1.000
  [ficus/fp16] k= 10000 meanPSNR= 15.53 minPSNR=  5.51 catRate=1.000
  [ficus/fp16] k= 20000 meanPSNR= 10.78 minPSNR=  5.77 catRate=1.000
  [ficus/bf16] k=     1 meanPSNR=114.77 minPSNR= 44.81 catRate=0.000
  [ficus/bf16] k=     2 meanPSNR=106.83 minPSNR= 52.76 catRate=0.000
  [ficus/bf16] k=     5 meanPSNR= 87.96 minPSNR= 40.51 catRate=0.000
  [ficus/bf16] k=    10 meanPSNR= 87.14 minPSNR= 40.88 catRate=0.000
  [ficus/bf16] k=    20 meanPSNR= 68.19 minPSNR= 44.58 catRate=0.017
  [ficus/bf16] k=    50 meanPSNR= 52.13 minPSNR= 26.16 catRate=0.033
  [ficus/bf16] k=   100 meanPSNR= 45.58 minPSNR= 21.78 catRate=0.033
  [ficus/bf16] k=   200 meanPSNR= 42.25 minPSNR= 21.48 catRate=0.133
  [ficus/bf16] k=   500 meanPSNR= 34.33 minPSNR=  9.13 catRate=0.300
  [ficus/bf16] k=  1000 meanPSNR= 30.57 minPSNR=  9.76 catRate=0.550
  [ficus/bf16] k=  2000 meanPSNR= 25.06 minPSNR=  7.35 catRate=0.733
  [ficus/bf16] k=  5000 meanPSNR= 18.88 minPSNR=  5.86 catRate=0.967
  [ficus/bf16] k= 10000 meanPSNR= 15.65 minPSNR=  6.33 catRate=1.000
  [ficus/bf16] k= 20000 meanPSNR= 11.00 minPSNR=  3.92 catRate=1.000
  MULTIUPSET done ficus guard=False
  [hotdog/fp32] k=     1 meanPSNR=115.33 minPSNR= 55.65 catRate=0.000
  [hotdog/fp32] k=     2 meanPSNR=111.82 minPSNR= 48.54 catRate=0.000
  [hotdog/fp32] k=     5 meanPSNR= 97.88 minPSNR= 28.05 catRate=0.017
  [hotdog/fp32] k=    10 meanPSNR= 92.33 minPSNR= 48.69 catRate=0.000
  [hotdog/fp32] k=    20 meanPSNR= 75.97 minPSNR= 31.86 catRate=0.017
  [hotdog/fp32] k=    50 meanPSNR= 55.83 minPSNR= 26.91 catRate=0.000
  [hotdog/fp32] k=   100 meanPSNR= 45.94 minPSNR= 11.07 catRate=0.083
  [hotdog/fp32] k=   200 meanPSNR= 37.93 minPSNR= 20.32 catRate=0.100
  [hotdog/fp32] k=   500 meanPSNR= 31.61 minPSNR=  8.78 catRate=0.267
  [hotdog/fp32] k=  1000 meanPSNR= 26.00 minPSNR=  8.97 catRate=0.567
  [hotdog/fp32] k=  2000 meanPSNR= 21.95 minPSNR= 10.13 catRate=0.683
  [hotdog/fp32] k=  5000 meanPSNR= 15.70 minPSNR=  6.87 catRate=0.967
  [hotdog/fp32] k= 10000 meanPSNR= 12.56 minPSNR=  5.57 catRate=1.000
  [hotdog/fp32] k= 20000 meanPSNR=  9.65 minPSNR=  5.21 catRate=1.000
  [hotdog/fp16] k=     1 meanPSNR=118.01 minPSNR= 80.15 catRate=1.000
  [hotdog/fp16] k=     2 meanPSNR=110.66 minPSNR= 50.83 catRate=1.000
  [hotdog/fp16] k=     5 meanPSNR= 93.31 minPSNR= 15.17 catRate=1.000
  [hotdog/fp16] k=    10 meanPSNR= 80.20 minPSNR= 30.35 catRate=1.000
  [hotdog/fp16] k=    20 meanPSNR= 66.51 minPSNR= 19.15 catRate=1.000
  [hotdog/fp16] k=    50 meanPSNR= 51.08 minPSNR=  9.98 catRate=1.000
  [hotdog/fp16] k=   100 meanPSNR= 40.28 minPSNR= 17.65 catRate=1.000
  [hotdog/fp16] k=   200 meanPSNR= 37.19 minPSNR= 16.93 catRate=1.000
  [hotdog/fp16] k=   500 meanPSNR= 28.28 minPSNR= 15.27 catRate=1.000
  [hotdog/fp16] k=  1000 meanPSNR= 24.31 minPSNR=  3.92 catRate=1.000
  [hotdog/fp16] k=  2000 meanPSNR= 18.95 minPSNR=  7.70 catRate=1.000
  [hotdog/fp16] k=  5000 meanPSNR= 14.64 minPSNR=  8.68 catRate=1.000
  [hotdog/fp16] k= 10000 meanPSNR= 11.11 minPSNR=  4.91 catRate=1.000
  [hotdog/fp16] k= 20000 meanPSNR=  8.81 minPSNR=  5.65 catRate=1.000
  [hotdog/bf16] k=     1 meanPSNR=113.54 minPSNR= 53.58 catRate=1.000
  [hotdog/bf16] k=     2 meanPSNR=107.05 minPSNR= 55.44 catRate=1.000
  [hotdog/bf16] k=     5 meanPSNR= 96.01 minPSNR= 33.74 catRate=1.000
  [hotdog/bf16] k=    10 meanPSNR= 71.00 minPSNR= 27.80 catRate=1.000
  [hotdog/bf16] k=    20 meanPSNR= 60.63 minPSNR= 37.94 catRate=1.000
  [hotdog/bf16] k=    50 meanPSNR= 46.30 minPSNR= 21.50 catRate=1.000
  [hotdog/bf16] k=   100 meanPSNR= 39.34 minPSNR=  9.87 catRate=1.000
  [hotdog/bf16] k=   200 meanPSNR= 34.04 minPSNR= 15.78 catRate=1.000
  [hotdog/bf16] k=   500 meanPSNR= 28.62 minPSNR= 15.11 catRate=1.000
  [hotdog/bf16] k=  1000 meanPSNR= 21.94 minPSNR= 10.63 catRate=1.000
  [hotdog/bf16] k=  2000 meanPSNR= 19.41 minPSNR=  9.80 catRate=1.000
  [hotdog/bf16] k=  5000 meanPSNR= 13.28 minPSNR=  7.77 catRate=1.000
  [hotdog/bf16] k= 10000 meanPSNR= 10.17 minPSNR=  6.48 catRate=1.000
  [hotdog/bf16] k= 20000 meanPSNR=  8.11 minPSNR=  4.83 catRate=1.000
  MULTIUPSET done hotdog guard=False
MULTIUPSET_DONE
===== E7 bench =====
render C=  1:    1.15 ms     869.1 frames/s     139.0 Mpix/s
render C=  2:    1.22 ms    1644.2 frames/s     263.1 Mpix/s
render C=  4:    1.49 ms    2684.0 frames/s     429.4 Mpix/s
render C=  8:    2.00 ms    4005.1 frames/s     640.8 Mpix/s
render C= 16:    3.18 ms    5036.3 frames/s     805.8 Mpix/s
render C= 32:    6.11 ms    5233.4 frames/s     837.3 Mpix/s
render C= 64:   12.37 ms    5175.7 frames/s     828.1 Mpix/s
inject K=1:   1.33 ms     749.9 inj/s
inject K=2:   1.41 ms     711.4 inj/s
inject K=4:   1.68 ms     594.3 inj/s
inject K=8:   2.17 ms     461.5 inj/s
guard: 76.1 us   render(1 view): 1.146 ms   guard/render = 0.0664
SAVED /root/seu/results/bench.json
RUN_ALL_DONE Fri Jun 19 21:29:20 UTC 2026


==> anc/logs/train_all.log <==
[32mActivated conda/uv virtual environment at [36m/venv/main[0m
TRAIN_ALL_START Fri Jun 19 15:58:45 UTC 2026
===== TRAIN chair (Fri Jun 19 15:58:45 UTC 2026) =====
scene_scale=4.773  train_views=100  WxH=400x400
step     0  loss 0.4033  psnr  6.90  N  100000  t    0.7s
step   500  loss 0.0453  psnr 24.69  N  100000  t    2.9s
step  1000  loss 0.0338  psnr 26.42  N   16967  t    5.1s
step  1500  loss 0.0143  psnr 29.53  N   33296  t    7.2s
step  2000  loss 0.0079  psnr 33.41  N   49919  t    9.5s
step  2500  loss 0.0106  psnr 32.83  N   64382  t   11.6s
step  3000  loss 0.0088  psnr 33.18  N   76804  t   13.8s
step  3500  loss 0.0032  psnr 38.15  N   88392  t   16.0s
step  4000  loss 0.0084  psnr 34.44  N   98425  t   18.2s
step  4500  loss 0.0098  psnr 32.71  N  106652  t   20.4s
step  5000  loss 0.0046  psnr 36.93  N  114798  t   22.6s
step  5500  loss 0.0032  psnr 38.92  N  120518  t   24.9s
step  6000  loss 0.0074  psnr 34.13  N  125876  t   27.2s
step  6500  loss 0.0055  psnr 36.78  N  130138  t   29.6s
step  7000  loss 0.0034  psnr 38.73  N  134121  t   31.9s
step  7500  loss 0.0048  psnr 37.72  N  134826  t   34.2s
step  8000  loss 0.0020  psnr 41.51  N  134826  t   36.8s
step  8500  loss 0.0056  psnr 34.86  N  134826  t   39.4s
step  9000  loss 0.0021  psnr 41.04  N  134826  t   41.9s
step  9500  loss 0.0036  psnr 38.20  N  134826  t   44.4s
step 10000  loss 0.0040  psnr 39.20  N  134826  t   46.8s
step 10500  loss 0.0036  psnr 38.03  N  134826  t   49.2s
step 11000  loss 0.0027  psnr 39.96  N  134826  t   51.6s
step 11500  loss 0.0028  psnr 39.94  N  134826  t   54.0s
step 11999  loss 0.0049  psnr 37.89  N  134826  t   56.4s
TEST psnr=39.223 ssim=0.9942 over 25 views
SAVED /root/seu/results/chair/model.pt
===== TRAIN lego (Fri Jun 19 15:59:52 UTC 2026) =====
scene_scale=4.729  train_views=100  WxH=400x400
step     0  loss 0.4106  psnr  7.38  N  100000  t    0.7s
step   500  loss 0.0613  psnr 22.63  N  100000  t    2.5s
step  1000  loss 0.0318  psnr 26.72  N   25378  t    4.2s
step  1500  loss 0.0202  psnr 29.47  N   49745  t    6.3s
step  2000  loss 0.0157  psnr 31.56  N   67812  t    8.6s
step  2500  loss 0.0104  psnr 33.12  N   80455  t   10.8s
step  3000  loss 0.0093  psnr 33.79  N   89497  t   13.0s
step  3500  loss 0.0155  psnr 24.73  N   96545  t   15.2s
step  4000  loss 0.0079  psnr 35.72  N  102181  t   17.5s
step  4500  loss 0.0086  psnr 33.06  N  106872  t   19.7s
step  5000  loss 0.0075  psnr 34.56  N  110702  t   21.9s
step  5500  loss 0.0062  psnr 36.60  N  114085  t   24.1s
step  6000  loss 0.0061  psnr 34.89  N  116752  t   26.2s
step  6500  loss 0.0065  psnr 36.62  N  119311  t   28.0s
step  7000  loss 0.0096  psnr 27.73  N  121214  t   30.1s
step  7500  loss 0.0063  psnr 36.70  N  121691  t   32.3s
step  8000  loss 0.0050  psnr 38.41  N  121691  t   34.4s
step  8500  loss 0.0061  psnr 36.96  N  121691  t   36.6s
step  9000  loss 0.0128  psnr 25.17  N  121691  t   38.8s
step  9500  loss 0.0061  psnr 35.82  N  121691  t   40.9s
step 10000  loss 0.0046  psnr 35.95  N  121691  t   43.1s
step 10500  loss 0.0042  psnr 38.77  N  121691  t   45.3s
step 11000  loss 0.0046  psnr 35.32  N  121691  t   47.2s
step 11500  loss 0.0088  psnr 28.03  N  121691  t   49.0s
step 11999  loss 0.0040  psnr 39.04  N  121691  t   50.9s
TEST psnr=30.695 ssim=0.9815 over 25 views
SAVED /root/seu/results/lego/model.pt
===== TRAIN ficus (Fri Jun 19 16:00:53 UTC 2026) =====
scene_scale=4.370  train_views=100  WxH=400x400
step     0  loss 0.4381  psnr  6.51  N  100000  t    0.8s
step   500  loss 0.0320  psnr 24.30  N  100000  t    2.8s
step  1000  loss 0.0193  psnr 26.22  N   12571  t    4.6s
step  1500  loss 0.0128  psnr 29.00  N   26681  t    6.7s
step  2000  loss 0.0170  psnr 26.74  N   40133  t    8.8s
step  2500  loss 0.0113  psnr 29.47  N   52371  t   10.5s
step  3000  loss 0.0104  psnr 29.80  N   63376  t   12.8s
step  3500  loss 0.0103  psnr 29.80  N   73690  t   15.0s
step  4000  loss 0.0069  psnr 30.54  N   82801  t   17.2s
step  4500  loss 0.0081  psnr 31.19  N   91280  t   19.6s
step  5000  loss 0.0087  psnr 31.22  N   98764  t   21.8s
step  5500  loss 0.0082  psnr 31.47  N  105998  t   24.1s
step  6000  loss 0.0069  psnr 32.29  N  112761  t   26.4s
step  6500  loss 0.0072  psnr 32.48  N  119038  t   28.7s
step  7000  loss 0.0051  psnr 34.78  N  124670  t   31.1s
step  7500  loss 0.0068  psnr 32.91  N  125606  t   33.6s
step  8000  loss 0.0054  psnr 34.10  N  125606  t   36.0s
step  8500  loss 0.0062  psnr 33.48  N  125606  t   38.4s
step  9000  loss 0.0055  psnr 34.22  N  125606  t   40.9s
step  9500  loss 0.0067  psnr 32.96  N  125606  t   43.3s
step 10000  loss 0.0055  psnr 33.82  N  125606  t   45.7s
step 10500  loss 0.0056  psnr 33.59  N  125606  t   48.1s
step 11000  loss 0.0053  psnr 34.24  N  125606  t   50.5s
step 11500  loss 0.0045  psnr 35.74  N  125606  t   53.0s
step 11999  loss 0.0051  psnr 34.58  N  125606  t   55.3s
TEST psnr=31.991 ssim=0.9855 over 25 views
SAVED /root/seu/results/ficus/model.pt
===== TRAIN hotdog (Fri Jun 19 16:01:59 UTC 2026) =====
scene_scale=4.646  train_views=100  WxH=400x400
step     0  loss 0.4168  psnr  6.68  N  100000  t    0.7s
step   500  loss 0.0308  psnr 26.16  N  100000  t    2.6s
step  1000  loss 0.0161  psnr 30.33  N   15852  t    4.3s
step  1500  loss 0.0083  psnr 37.00  N   25206  t    6.4s
step  2000  loss 0.0109  psnr 31.80  N   32841  t    8.3s
step  2500  loss 0.0078  psnr 36.12  N   39259  t   10.5s
step  3000  loss 0.0057  psnr 39.04  N   44299  t   12.7s
step  3500  loss 0.0067  psnr 36.35  N   48624  t   14.9s
step  4000  loss 0.0055  psnr 38.56  N   52144  t   17.1s
step  4500  loss 0.0057  psnr 38.38  N   54725  t   19.3s
step  5000  loss 0.0043  psnr 40.11  N   57094  t   21.5s
step  5500  loss 0.0062  psnr 37.19  N   58997  t   23.7s
step  6000  loss 0.0043  psnr 40.27  N   60566  t   25.9s
step  6500  loss 0.0041  psnr 40.76  N   61942  t   28.1s
step  7000  loss 0.0034  psnr 42.02  N   63233  t   30.3s
step  7500  loss 0.0041  psnr 40.76  N   63452  t   32.5s
step  8000  loss 0.0042  psnr 40.35  N   63452  t   34.5s
step  8500  loss 0.0039  psnr 40.60  N   63452  t   36.6s
step  9000  loss 0.0047  psnr 38.45  N   63452  t   38.7s
step  9500  loss 0.0042  psnr 40.08  N   63452  t   40.9s
step 10000  loss 0.0034  psnr 41.16  N   63452  t   43.0s
step 10500  loss 0.0036  psnr 42.24  N   63452  t   45.2s
step 11000  loss 0.0031  psnr 42.42  N   63452  t   47.3s
step 11500  loss 0.0029  psnr 43.14  N   63452  t   49.4s
step 11999  loss 0.0038  psnr 41.40  N   63452  t   51.5s
TEST psnr=38.495 ssim=0.9874 over 25 views
SAVED /root/seu/results/hotdog/model.pt
TRAIN_ALL_DONE Fri Jun 19 16:03:00 UTC 2026


==> anc/results/accumulation.json <==
{
  "noguard": [
    {
      "N": 5000,
      "samples": 1200000,
      "mean_mse": 6.230016424524365e-06,
      "median_mse": 2.801224396943983e-18,
      "p99_mse": 2.9820143936376553e-06,
      "cat_rate": 0.0011275
    },
    {
      "N": 10000,
      "samples": 1200000,
      "mean_mse": 7.4502327152004e-06,
      "median_mse": 6.372453648525563e-19,
      "p99_mse": 2.6572183742246125e-06,
      "cat_rate": 0.0011108333333333332
    },
    {
      "N": 20000,
      "samples": 1200000,
      "mean_mse": 6.755881258868612e-06,
      "median_mse": 5.900420188538822e-20,
      "p99_mse": 1.833105670812074e-06,
      "cat_rate": 0.0009916666666666667
    },
    {
      "N": 40000,
      "samples": 1200000,
      "mean_mse": 5.1070273912046105e-06,
      "median_mse": 0.0,
      "p99_mse": 1.0005817330238642e-06,
      "cat_rate": 0.0009925
    },
    {
      "N": 80000,
      "samples": 1200000,
      "mean_mse": 5.615950612991583e-06,
      "median_mse": 0.0,
      "p99_mse": 2.6387419893580955e-07,
      "cat_rate": 0.0009375
    },
    {
      "N": 135000,
      "samples": 1200000,
      "mean_mse": 6.401703103620093e-06,
      "median_mse": 0.0,
      "p99_mse": 5.7850854773278115e-08,
      "cat_rate": 0.0008841666666666667
    },
    {
      "N": 200000,
      "samples": 1200000,
      "mean_mse": 4.55405461252667e-06,
      "median_mse": 0.0,
      "p99_mse": 6.838112653895223e-08,
      "cat_rate": 0.0008183333333333333
    },
    {
      "N": 300000,
      "samples": 1200000,
      "mean_mse": 4.71992461825721e-06,
      "median_mse": 0.0,
      "p99_mse": 1.2104067081963876e-08,
      "cat_rate": 0.0007275
    }
  ],
  "guard": [
    {
      "N": 5000,
      "samples": 1200000,
      "mean_mse": 2.472276889875502e-07,
      "median_mse": 3.385365903843977e-18,
      "p99_mse": 2.4679065973032266e-06,
      "cat_rate": 8.666666666666667e-05
    },
    {
      "N": 10000,
      "samples": 1200000,
      "mean_mse": 2.256375069009664e-07,
      "median_mse": 6.623221206039256e-19,
      "p99_mse": 2.074943040497601e-06,
      "cat_rate": 5.4166666666666664e-05
    },
    {
      "N": 20000,
      "samples": 1200000,
      "mean_mse": 1.7638171811995562e-07,
      "median_mse": 6.490461690404821e-20,
      "p99_mse": 1.3871747341909213e-06,
      "cat_rate": 3.9166666666666665e-05
    },
    {
      "N": 40000,
      "samples": 1200000,
      "mean_mse": 1.1153187529089337e-07,
      "median_mse": 0.0,
      "p99_mse": 6.938870455996948e-07,
      "cat_rate": 2.25e-05
    },
    {
      "N": 80000,
      "samples": 1200000,
      "mean_mse": 2.9010072921664687e-07,
      "median_mse": 0.0,
      "p99_mse": 2.030414947284953e-07,
      "cat_rate": 0.00040666666666666667
    },
    {
      "N": 135000,
      "samples": 1200000,
      "mean_mse": 2.4952922217380546e-07,
      "median_mse": 0.0,
      "p99_mse": 4.459002056478312e-08,
      "cat_rate": 0.0003733333333333333
    },
    {
      "N": 200000,
      "samples": 1200000,
      "mean_mse": 2.3242810698320682e-07,
      "median_mse": 0.0,
      "p99_mse": 4.633954020505371e-08,
      "cat_rate": 0.00029666666666666665
    },
    {
      "N": 300000,
      "samples": 1200000,
      "mean_mse": 1.993581832948621e-07,
      "median_mse": 0.0,
      "p99_mse": 1.0669277905606123e-08,
      "cat_rate": 0.00025666666666666665
    }
  ],
  "fit_noguard": {
    "alpha": 0.08625110168508826,
    "logc": -11.13313461385643,
    "r2": 0.5132743144108758
  },
  "fit_guard": {
    "alpha": -0.01185081123387879,
    "logc": -15.507170321717002,
    "r2": 0.0034781404302950403
  },
  "seconds": 4375.738694667816
}

==> anc/results/aggregate.json <==
[
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.56752006530762,
  "median_psnr": 118.44207763671875,
  "mean_ssim": 0.9999999509751797,
  "mean_lpips": 3.733949478470868e-08,
  "median_lpips": 3.0844632403770333e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2378899406695116e-09,
  "mean_fracchg": 3.108593655952063e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 109.10332095623016,
  "median_psnr": 114.25705432891846,
  "mean_ssim": 0.9999998813271522,
  "mean_lpips": 1.140418196521958e-07,
  "median_lpips": 4.817041210358752e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.990475286569154e-09,
  "mean_fracchg": 5.224999843164824e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.64346996068954,
  "median_psnr": 108.0549669265747,
  "mean_ssim": 0.9999990720748901,
  "mean_lpips": 1.3714723276980178e-06,
  "median_lpips": 8.523397265758348e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.1754874097400856e-08,
  "mean_fracchg": 1.1415624668927648e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 101.38124576330185,
  "median_psnr": 103.8725233078003,
  "mean_ssim": 0.9999978342056275,
  "mean_lpips": 3.7649122115381625e-06,
  "median_lpips": 1.6120032531041772e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.50937392295067e-08,
  "mean_fracchg": 1.7944530721990758e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 98.12634864330292,
  "median_psnr": 100.46627521514893,
  "mean_ssim": 0.9999907890558243,
  "mean_lpips": 2.9442210543309577e-05,
  "median_lpips": 2.770122464745839e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.0680396458726865e-07,
  "mean_fracchg": 2.8913280474228033e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 94.98007429838181,
  "median_psnr": 97.44977951049805,
  "mean_ssim": 0.9999849032461643,
  "mean_lpips": 6.407227349654715e-05,
  "median_lpips": 5.328628427392346e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.616452038767253e-07,
  "mean_fracchg": 4.259609271912268e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 90.7652697610855,
  "median_psnr": 92.99882411956787,
  "mean_ssim": 0.9999675022661686,
  "mean_lpips": 0.0002719473701077837,
  "median_lpips": 1.725061782309467e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.513249923733781e-07,
  "mean_fracchg": 6.0917185781079295e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.02918595194816,
  "median_psnr": 94.4569206237793,
  "mean_ssim": 0.9999562484622002,
  "mean_lpips": 0.0006563220990446665,
  "median_lpips": 1.910309777031216e-08,
  "cat_rate": 0.0,
  "mean_mse": 9.262033689054971e-07,
  "mean_fracchg": 7.328906053714945e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.60471370697022,
  "median_psnr": 92.50122547149658,
  "mean_ssim": 0.9999427102208137,
  "mean_lpips": 0.0007553879980498905,
  "median_lpips": 4.950585186236367e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.2579233494787735e-06,
  "mean_fracchg": 8.27007789785057e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.95634922146797,
  "median_psnr": 93.89524936676025,
  "mean_ssim": 0.9999631046056747,
  "mean_lpips": 0.00036932977499871695,
  "median_lpips": 1.7518360095891694e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.0701774373449778e-06,
  "mean_fracchg": 6.997499813513741e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.98082686662674,
  "median_psnr": 95.11752605438232,
  "mean_ssim": 0.9999714575111865,
  "mean_lpips": 0.00020702847976718876,
  "median_lpips": 1.1074891226314776e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.067901275853851e-07,
  "mean_fracchg": 7.381640448375038e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.17180281043052,
  "median_psnr": 93.76033782958984,
  "mean_ssim": 0.9999725474119187,
  "mean_lpips": 0.00020583684831944527,
  "median_lpips": 1.344691913374163e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.579625094897722e-07,
  "mean_fracchg": 7.238984171107177e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.8404501736164,
  "median_psnr": 93.75179767608643,
  "mean_ssim": 0.9999706650972366,
  "mean_lpips": 0.00021311338146993964,
  "median_lpips": 1.4383513935456449e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.374981132731313e-07,
  "mean_fracchg": 6.996796685223216e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.73191056132316,
  "median_psnr": 93.67444515228271,
  "mean_ssim": 0.9999688040018082,
  "mean_lpips": 0.0002643086743324114,
  "median_lpips": 1.546923389383892e-08,
  "cat_rate": 0.0,
  "mean_mse": 9.70339486899851e-07,
  "mean_fracchg": 7.590468584595556e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.13111799240113,
  "median_psnr": 106.48889541625977,
  "mean_ssim": 0.9999996268451213,
  "mean_lpips": 1.7450066444301844e-07,
  "median_lpips": 1.0935048977422923e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.331511815380439e-09,
  "mean_fracchg": 9.832812246827416e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 89.44208570718766,
  "median_psnr": 92.66395568847656,
  "mean_ssim": 0.9999564983546734,
  "mean_lpips": 0.0005896759500013239,
  "median_lpips": 2.2836896818034802e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.015561074480346e-06,
  "mean_fracchg": 8.643906007864643e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.28953360080719,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3850732972665565e-10,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1212221004869886e-12,
  "mean_fracchg": 1.1718749590272637e-08
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.55614253044128,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 3.557590891321894e-10,
  "median_lpips": 4.8911790618674334e-20,
  "cat_rate": 0.0,
  "mean_mse": 6.736661963741614e-12,
  "mean_fracchg": 1.281249960243258e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.6275055217743,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999999821186,
  "mean_lpips": 7.970051825984841e-10,
  "median_lpips": 1.1614315737450143e-12,
  "cat_rate": 0.0,
  "mean_mse": 1.936417762120568e-11,
  "mean_fracchg": 3.484374860818207e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.4268199634552,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999968111515,
  "mean_lpips": 3.717181697395871e-09,
  "median_lpips": 3.662601472109728e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.554208638897556e-11,
  "mean_fracchg": 1.2351562064054632e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.95750956058502,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999986231327,
  "mean_lpips": 1.4412005141702653e-08,
  "median_lpips": 7.323132031333834e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.6678867049097957e-10,
  "mean_fracchg": 2.7726561644954016e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.21028999090194,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999085664749,
  "mean_lpips": 8.793491839656962e-08,
  "median_lpips": 8.882700824885958e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.0824596416363737e-09,
  "mean_fracchg": 5.958593596176342e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.32766149044036,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999993253946304,
  "mean_lpips": 5.926229036562888e-07,
  "median_lpips": 1.428793819369112e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6500865622092224e-08,
  "mean_fracchg": 2.037343705234207e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.88469289541244,
  "median_psnr": 105.73583126068115,
  "mean_ssim": 0.9999760431647301,
  "mean_lpips": 4.7763743728355834e-05,
  "median_lpips": 1.4091663391724296e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.642836730672954e-07,
  "mean_fracchg": 0.00014002030889201933
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.03290616869927,
  "median_psnr": 106.44535064697266,
  "mean_ssim": 0.9999690050184726,
  "mean_lpips": 7.070094891446492e-05,
  "median_lpips": 1.1949758405016553e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.286746536641868e-07,
  "mean_fracchg": 0.00017012499525486646
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.52166131258011,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999675154686,
  "mean_lpips": 2.085298928952522e-08,
  "median_lpips": 6.125330104245208e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.380133505402693e-10,
  "mean_fracchg": 4.405468654795186e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.11236681461334,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999637305736,
  "mean_lpips": 1.8308406380853784e-08,
  "median_lpips": 7.311594385495113e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.298881072518282e-10,
  "mean_fracchg": 4.594531124951118e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.55866174936294,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999778270722,
  "mean_lpips": 1.4564561465975884e-08,
  "median_lpips": 5.682000703277623e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.5934550377765386e-10,
  "mean_fracchg": 3.114843659488997e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.33440973758698,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999620914459,
  "mean_lpips": 2.107267639773847e-08,
  "median_lpips": 6.076751948858039e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.330406322269837e-10,
  "mean_fracchg": 3.4515624076902897e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.32926959514617,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999773800373,
  "mean_lpips": 3.01454150453826e-08,
  "median_lpips": 5.581439997681681e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.231753620601451e-10,
  "mean_fracchg": 3.192968653195294e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 60.87865550518036,
  "median_psnr": 60.75071573257446,
  "mean_ssim": 0.9965834929049016,
  "mean_lpips": 0.01443084108717681,
  "median_lpips": 0.0008189916261471808,
  "cat_rate": 0.0,
  "mean_mse": 0.00012427259182385536,
  "mean_fracchg": 0.006802531081909933
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 52.91345771640539,
  "median_psnr": 52.35088586807251,
  "mean_ssim": 0.9924569860100746,
  "mean_lpips": 0.021505634259132756,
  "median_lpips": 0.0003446146583883092,
  "cat_rate": 0.003,
  "mean_mse": 0.0029898962846004427,
  "mean_fracchg": 0.09156347727741194
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92566834449768,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.289202139406626e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.801216530561413e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.78189154624938,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.682160075205654e-11,
  "median_lpips": 6.254443967794716e-17,
  "cat_rate": 0.0,
  "mean_mse": 2.3190060713366643e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.43918917655945,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.646396716006754e-10,
  "median_lpips": 2.959500006172178e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.0262836071608882e-12,
  "mean_fracchg": 6.249999785268301e-09
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.90779534339904,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 3.1850544688655196e-10,
  "median_lpips": 4.879708789817805e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.2502214437459476e-12,
  "mean_fracchg": 4.6874998020030033e-08
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.71435765266419,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995827675,
  "mean_lpips": 5.853884821952175e-10,
  "median_lpips": 8.864091752269765e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.3264132464929767e-11,
  "mean_fracchg": 2.992187427253157e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.09196455478668,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999983906745,
  "mean_lpips": 1.9284382361091228e-09,
  "median_lpips": 1.3339421928160178e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.222475668655299e-11,
  "mean_fracchg": 8.249999704048605e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.5034563779831,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999948441982,
  "mean_lpips": 5.163832892722976e-09,
  "median_lpips": 1.9822742058916987e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4984392681044292e-10,
  "mean_fracchg": 1.654687454561099e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.53573314189912,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999741017819,
  "mean_lpips": 2.1500337802020447e-08,
  "median_lpips": 2.2230769308739795e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.332815644185739e-10,
  "mean_fracchg": 4.0320311402979315e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.67747277021408,
  "median_psnr": 114.43980693817139,
  "mean_ssim": 0.9999998163580894,
  "mean_lpips": 2.10078871762505e-07,
  "median_lpips": 4.604366332650045e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.052962838407963e-09,
  "mean_fracchg": 8.305468500964253e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.39437260389327,
  "median_psnr": 110.94667911529541,
  "mean_ssim": 0.9999993935525417,
  "mean_lpips": 9.823821805848996e-07,
  "median_lpips": 6.030415611313344e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.315068591142892e-09,
  "mean_fracchg": 1.2925780923524143e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.48214375972748,
  "median_psnr": 116.5286636352539,
  "mean_ssim": 0.999999860137701,
  "mean_lpips": 1.0323490636174646e-07,
  "median_lpips": 3.8409650460202727e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.576515758799501e-09,
  "mean_fracchg": 7.455468544435462e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.93792375087737,
  "median_psnr": 118.43795776367188,
  "mean_ssim": 0.9999997276365757,
  "mean_lpips": 2.3807212130230741e-07,
  "median_lpips": 3.500388451316283e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.480373067818716e-09,
  "mean_fracchg": 8.589843513050255e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.90761881351472,
  "median_psnr": 118.05902004241943,
  "mean_ssim": 0.9999998666942119,
  "mean_lpips": 8.853965927344622e-08,
  "median_lpips": 3.457573255483126e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.400408106320966e-09,
  "mean_fracchg": 7.310156051744343e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.34069462299347,
  "median_psnr": 116.29263401031494,
  "mean_ssim": 0.9999998303055764,
  "mean_lpips": 1.778125598575735e-07,
  "median_lpips": 3.838335760342204e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.6860009635735534e-09,
  "mean_fracchg": 7.850781039678622e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.29931642532348,
  "median_psnr": 111.62805557250977,
  "mean_ssim": 0.9999998377859592,
  "mean_lpips": 1.6026541584186587e-07,
  "median_lpips": 5.726236151915032e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.0200550899686237e-09,
  "mean_fracchg": 9.271874759235743e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 108.35323436498642,
  "median_psnr": 114.56533908843994,
  "mean_ssim": 0.9999999032914638,
  "mean_lpips": 8.755799611398544e-08,
  "median_lpips": 4.775701223369566e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.048333436912373e-09,
  "mean_fracchg": 8.710156006827675e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.7922341299057,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0720367108797164e-10,
  "median_lpips": 4.14995988962108e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.383641622874545e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.56362882137299,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.521111920079325e-10,
  "median_lpips": 7.262266135676931e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.122898997045861e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.00711100578309,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3209732635563927e-10,
  "median_lpips": 1.1660436505245286e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4346936648256095e-12,
  "mean_fracchg": 5.468749691317498e-09
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.91643116474151,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.6963979947381466e-10,
  "median_lpips": 1.587722314733142e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.293327735299342e-12,
  "mean_fracchg": 3.828124874871719e-08
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.04079844474792,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998509884,
  "mean_lpips": 8.596740054415589e-10,
  "median_lpips": 2.277783101023445e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7768815206764067e-11,
  "mean_fracchg": 2.8437499094025045e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.50219503879548,
  "median_psnr": 118.92950057983398,
  "mean_ssim": 0.999999999254942,
  "mean_lpips": 1.935688908214046e-09,
  "median_lpips": 3.3905667162770214e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.0006193967569186e-11,
  "mean_fracchg": 1.0382812182001544e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.9694359755516,
  "median_psnr": 114.92654800415039,
  "mean_ssim": 0.9999999915063381,
  "mean_lpips": 7.190451255188544e-09,
  "median_lpips": 4.5974218876310147e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.995786613088665e-10,
  "mean_fracchg": 3.2539061457441676e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.02232209682465,
  "median_psnr": 106.72091484069824,
  "mean_ssim": 0.999999959886074,
  "mean_lpips": 2.8788182060112596e-08,
  "median_lpips": 1.1332614291426069e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.867122789473672e-10,
  "mean_fracchg": 9.024218478543844e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.18434611797333,
  "median_psnr": 112.77539730072021,
  "mean_ssim": 0.9999999508559704,
  "mean_lpips": 2.7008289370275022e-08,
  "median_lpips": 5.583981610435274e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.475705428599869e-10,
  "mean_fracchg": 4.910156105211172e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.47617290496827,
  "median_psnr": 114.09000873565674,
  "mean_ssim": 0.9999999406337738,
  "mean_lpips": 4.978216282440725e-08,
  "median_lpips": 4.909488371396264e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4744307846508114e-09,
  "mean_fracchg": 5.3984373572006915e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.53345999002457,
  "median_psnr": 114.53211307525635,
  "mean_ssim": 0.9999999176561832,
  "mean_lpips": 6.994056923661634e-08,
  "median_lpips": 4.4938663901206155e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5249264632857266e-09,
  "mean_fracchg": 5.160156103272584e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.76922923803329,
  "median_psnr": 114.42890644073486,
  "mean_ssim": 0.9999999566078186,
  "mean_lpips": 7.002819250691832e-08,
  "median_lpips": 4.652150886741424e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.984647341806967e-10,
  "mean_fracchg": 4.720312372114676e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.08436222791671,
  "median_psnr": 112.87806510925293,
  "mean_ssim": 0.9999999362826347,
  "mean_lpips": 6.252380607168224e-08,
  "median_lpips": 5.264040592312114e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5315773059653883e-09,
  "mean_fracchg": 5.893749830079287e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.85788135528564,
  "median_psnr": 114.96842861175537,
  "mean_ssim": 0.9999998859167099,
  "mean_lpips": 1.1333018830035364e-07,
  "median_lpips": 4.583520507583927e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.2361200988338203e-09,
  "mean_fracchg": 9.078124803409083e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 85.83562195777893,
  "median_psnr": 85.91464519500732,
  "mean_ssim": 0.999783164858818,
  "mean_lpips": 0.0004698773355153413,
  "median_lpips": 5.904934674560991e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.444285700719378e-05,
  "mean_fracchg": 0.0002579734305666648
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 88.51753706216812,
  "median_psnr": 84.93151187896729,
  "mean_ssim": 0.9999956663250923,
  "mean_lpips": 3.4608677933280132e-06,
  "median_lpips": 7.412470992562703e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.0139845727296101e-07,
  "mean_fracchg": 4.084921763535476e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.90489610195159,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.37959513533606e-11,
  "median_lpips": 3.1019997580955134e-17,
  "cat_rate": 0.0,
  "mean_mse": 1.3280690543199122e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.66650778770446,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3076022230293715e-10,
  "median_lpips": 2.756963494304765e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.6804718817479306e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.15599572658539,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 2.2541851647632126e-10,
  "median_lpips": 5.265421432198991e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.6878718724983837e-12,
  "mean_fracchg": 2.8906249212923285e-08
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.16810495376586,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997019767,
  "mean_lpips": 5.589318666698068e-10,
  "median_lpips": 9.668242248461745e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.722134545802607e-12,
  "mean_fracchg": 2.835937401641786e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.84565227508546,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999982118607,
  "mean_lpips": 1.4421990964901545e-09,
  "median_lpips": 1.3629249812074917e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.7475699663907057e-11,
  "mean_fracchg": 1.0570312199433828e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.99060517072678,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999928474427,
  "mean_lpips": 4.281386393824514e-09,
  "median_lpips": 2.0815434792487153e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0180992404545478e-10,
  "mean_fracchg": 2.2937499383033355e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.4952743768692,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999603629113,
  "mean_lpips": 3.9598657105396994e-08,
  "median_lpips": 2.823307421184751e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.5964423433666404e-10,
  "mean_fracchg": 5.250781086260758e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.37348663330079,
  "median_psnr": 115.41547298431396,
  "mean_ssim": 0.9999998462796211,
  "mean_lpips": 7.665858950520882e-08,
  "median_lpips": 4.550989723961507e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4692618745126222e-09,
  "mean_fracchg": 9.304687211567853e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.55580597162246,
  "median_psnr": 110.98463535308838,
  "mean_ssim": 0.9999997239410877,
  "mean_lpips": 2.0820212684950812e-07,
  "median_lpips": 6.799596996565072e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.640331657710099e-09,
  "mean_fracchg": 1.2783593392725833e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.6174909543991,
  "median_psnr": 110.03893375396729,
  "mean_ssim": 0.9999995453953743,
  "mean_lpips": 5.27305794302253e-07,
  "median_lpips": 7.127096135484123e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0166300004979087e-08,
  "mean_fracchg": 1.3668749617636422e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.53643742799758,
  "median_psnr": 111.85403823852539,
  "mean_ssim": 0.9999990676641464,
  "mean_lpips": 1.894351057584227e-06,
  "median_lpips": 5.951852899421795e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.948615363331382e-08,
  "mean_fracchg": 1.3531249625373221e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.35927323818207,
  "median_psnr": 112.46379375457764,
  "mean_ssim": 0.9999976826906204,
  "mean_lpips": 9.182123338857754e-06,
  "median_lpips": 5.544102121834982e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1261204405023647e-07,
  "mean_fracchg": 1.4902343342498625e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.73242836713791,
  "median_psnr": 111.7138671875,
  "mean_ssim": 0.9999980648159981,
  "mean_lpips": 7.943955204028537e-06,
  "median_lpips": 5.950608061855434e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0335149449372701e-07,
  "mean_fracchg": 1.4900780848449813e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.28145302534104,
  "median_psnr": 111.85710430145264,
  "mean_ssim": 0.99999809512496,
  "mean_lpips": 5.782891979140062e-06,
  "median_lpips": 5.855491924666723e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.817947860560446e-08,
  "mean_fracchg": 1.3918749615868364e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 76.83259053826332,
  "median_psnr": 65.59871196746826,
  "mean_ssim": 0.9999532843530178,
  "mean_lpips": 0.0001978361222731639,
  "median_lpips": 6.792200565541862e-06,
  "cat_rate": 0.3005,
  "mean_mse": 3.2767376513941373e-06,
  "mean_fracchg": 6.079999856791574e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 103.50468188285828,
  "median_psnr": 106.27175331115723,
  "mean_ssim": 0.9999989160001278,
  "mean_lpips": 1.3925375220131787e-06,
  "median_lpips": 1.0249324167155294e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.744243610288088e-08,
  "mean_fracchg": 2.0295311942959414e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.2328539873814915e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.279738932040467e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5773557588690793e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.979549569473379e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99614785194397,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4323372233957423e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.304378939582958e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98424421310425,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.786841040080412e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.4483769413877016e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96034240722656,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.0635780237148215e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.452417390055927e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.76704691886901,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.231046560392925e-11,
  "median_lpips": 9.420190340343022e-20,
  "cat_rate": 0.0,
  "mean_mse": 3.355398111177643e-13,
  "mean_fracchg": 6.249999785268301e-09
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.53566821098327,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4162466983241635e-10,
  "median_lpips": 2.5917976965994516e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.0355949817584298e-12,
  "mean_fracchg": 3.984374905030563e-08
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.94554218769073,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997317791,
  "mean_lpips": 4.0680768816830414e-10,
  "median_lpips": 5.8008814765586614e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.939053280784845e-12,
  "mean_fracchg": 1.1874999631800165e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.9162399482727,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999978840352,
  "mean_lpips": 1.1763435250033236e-09,
  "median_lpips": 7.8851116608325e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.6340861001936332e-11,
  "mean_fracchg": 4.812499813624527e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.63153371095657,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999018907547,
  "mean_lpips": 5.256431322213222e-08,
  "median_lpips": 2.5122467994798114e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5026428253257948e-09,
  "mean_fracchg": 5.499218584702703e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.69678607225418,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999286532402,
  "mean_lpips": 7.837435138579364e-08,
  "median_lpips": 1.0696694918710392e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.329180560201185e-10,
  "mean_fracchg": 1.6531249535773896e-06
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.44971294641495,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999971091748,
  "mean_lpips": 2.11271765841366e-09,
  "median_lpips": 7.162340165400849e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.3029475171375624e-11,
  "mean_fracchg": 3.3437499138244675e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.23936399936676,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996423722,
  "mean_lpips": 4.925364573456586e-10,
  "median_lpips": 7.004493512985377e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.71443730027248e-12,
  "mean_fracchg": 2.890624908218342e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.51609961032868,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999999821186,
  "mean_lpips": 3.928148750179172e-10,
  "median_lpips": 5.5834231335594176e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.810483979457e-12,
  "mean_fracchg": 2.3515624320680217e-07
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 77.21891336202621,
  "median_psnr": 66.06669664382935,
  "mean_ssim": 0.999966868698597,
  "mean_lpips": 0.00014307428714291446,
  "median_lpips": 5.534074489332852e-06,
  "cat_rate": 0.0,
  "mean_mse": 2.3059247769317806e-06,
  "mean_fracchg": 4.525702999882242e-05
 },
 {
  "scene": "chair",
  "prec": "bf16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 117.21790476083756,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999979734421,
  "mean_lpips": 1.6392941234855747e-09,
  "median_lpips": 9.892518748610968e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.071097318311986e-11,
  "mean_fracchg": 7.703124758222657e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.47583459377289,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996125698,
  "mean_lpips": 9.265426942945646e-10,
  "median_lpips": 1.1273984176773943e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.6167114220304628e-11,
  "mean_fracchg": 2.89843740233664e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.02271942615509,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999984204769,
  "mean_lpips": 2.144446398973195e-09,
  "median_lpips": 1.677349092954472e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.462577171996088e-11,
  "mean_fracchg": 6.82812475645278e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.52811454296112,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999857544899,
  "mean_lpips": 1.393144745684741e-08,
  "median_lpips": 2.497507756160644e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.267912434676137e-10,
  "mean_fracchg": 2.189062438333167e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.54417278528213,
  "median_psnr": 118.05299282073975,
  "mean_ssim": 0.9999999657273293,
  "mean_lpips": 2.5603611743265195e-08,
  "median_lpips": 3.6696280736325804e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1935153563117787e-09,
  "mean_fracchg": 3.1992186538900567e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.09886139631271,
  "median_psnr": 112.78872966766357,
  "mean_ssim": 0.9999998291432858,
  "mean_lpips": 1.6971731712720052e-07,
  "median_lpips": 4.996175695382021e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.076115075864397e-09,
  "mean_fracchg": 6.386718556257165e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.61178942203522,
  "median_psnr": 108.10069561004639,
  "mean_ssim": 0.9999992937743664,
  "mean_lpips": 7.970911713048529e-07,
  "median_lpips": 8.862464373482482e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.817008925059758e-08,
  "mean_fracchg": 1.0852343467490755e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 101.62817927598954,
  "median_psnr": 103.48836421966553,
  "mean_ssim": 0.9999979681670665,
  "mean_lpips": 3.3346987784944767e-06,
  "median_lpips": 1.6854390660903107e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.183570765878702e-08,
  "mean_fracchg": 1.66421870306408e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 98.28472567796707,
  "median_psnr": 100.66131114959717,
  "mean_ssim": 0.9999915609359741,
  "mean_lpips": 2.8897863033355933e-05,
  "median_lpips": 2.7115510947695043e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.7926843731308922e-07,
  "mean_fracchg": 2.588437433917079e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 94.43765538692475,
  "median_psnr": 96.96782112121582,
  "mean_ssim": 0.9999802165329457,
  "mean_lpips": 9.019324559513183e-05,
  "median_lpips": 6.042631950364807e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.7660449672099595e-07,
  "mean_fracchg": 4.243203027232312e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 91.68683753728867,
  "median_psnr": 94.83625411987305,
  "mean_ssim": 0.9999672985076904,
  "mean_lpips": 0.0002625124614959875,
  "median_lpips": 1.1723928494689062e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.311628738761369e-07,
  "mean_fracchg": 5.599218599314781e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.70079011559487,
  "median_psnr": 92.63760566711426,
  "mean_ssim": 0.9999603732824326,
  "mean_lpips": 0.0005896411625738485,
  "median_lpips": 2.3492040313044527e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.745381498259123e-07,
  "mean_fracchg": 6.432577951522944e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.30657544732094,
  "median_psnr": 91.2332820892334,
  "mean_ssim": 0.9999366545975208,
  "mean_lpips": 0.0008209758521870596,
  "median_lpips": 6.223968895824328e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.157809299894405e-06,
  "mean_fracchg": 9.660390352695459e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.2723551619053,
  "median_psnr": 93.34436893463135,
  "mean_ssim": 0.9999594675600528,
  "mean_lpips": 0.00038620047922423187,
  "median_lpips": 1.9893097835677054e-08,
  "cat_rate": 0.0,
  "mean_mse": 9.981755021886727e-07,
  "mean_fracchg": 7.957734174038932e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.47958701133729,
  "median_psnr": 93.03992748260498,
  "mean_ssim": 0.9999702787399292,
  "mean_lpips": 0.00027673071651129283,
  "median_lpips": 1.7539392160870193e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.67951586113541e-07,
  "mean_fracchg": 7.160937317576099e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.16939822435378,
  "median_psnr": 106.73764228820801,
  "mean_ssim": 0.999999687552452,
  "mean_lpips": 1.8181895886605297e-07,
  "median_lpips": 1.1635958863109863e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.245713502317477e-09,
  "mean_fracchg": 1.0509374707282859e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 89.49321855306626,
  "median_psnr": 92.79080390930176,
  "mean_ssim": 0.9999563946127892,
  "mean_lpips": 0.0007128912580578344,
  "median_lpips": 2.0657482835417795e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.224188005275222e-07,
  "mean_fracchg": 7.367343558360063e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.95353303432465,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.4581208881819235e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.914394376878754e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.88302569389343,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.508388387991768e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2756621111355963e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.63343791007996,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.558310773853473e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.728313245684931e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.23871379375458,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.452063464847373e-10,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3010129020756324e-12,
  "mean_fracchg": 9.374999706324161e-09
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.46848462104798,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 3.8111609920830747e-10,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.738812013491993e-12,
  "mean_fracchg": 1.2109374597457646e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.73513244628906,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999993443489,
  "mean_lpips": 8.259919964116355e-10,
  "median_lpips": 1.2740472037324677e-16,
  "cat_rate": 0.0,
  "mean_mse": 2.3216496386899868e-11,
  "mean_fracchg": 4.218749861593096e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.61046508073807,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999979734421,
  "mean_lpips": 2.137650110874064e-09,
  "median_lpips": 3.9931788778369004e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.254935257576663e-11,
  "mean_fracchg": 1.0890624649846359e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.128857319355,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999865591526,
  "mean_lpips": 1.091978975111358e-08,
  "median_lpips": 6.051985301791518e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.883416069109566e-10,
  "mean_fracchg": 3.2109374038782333e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.5274000787735,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999134242534,
  "mean_lpips": 6.525861687000267e-08,
  "median_lpips": 1.0631314925624302e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.855514882974782e-09,
  "mean_fracchg": 7.081249809800738e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.21160765409469,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999993292689323,
  "mean_lpips": 4.912092146304801e-07,
  "median_lpips": 1.7105882682555418e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4851483973876947e-08,
  "mean_fracchg": 1.9662499460423533e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.2107107281685,
  "median_psnr": 103.74433040618896,
  "mean_ssim": 0.9999740493297576,
  "mean_lpips": 5.364935019209797e-05,
  "median_lpips": 1.920199554916735e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.326941658446681e-07,
  "mean_fracchg": 0.0001503031214185171
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.40968004584312,
  "median_psnr": 109.0666389465332,
  "mean_ssim": 0.9999669849276542,
  "mean_lpips": 8.546484687085729e-05,
  "median_lpips": 8.762079672930412e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.016753908972991e-06,
  "mean_fracchg": 0.0001588820271808231
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.61449024915696,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999623894692,
  "mean_lpips": 2.7351173751176373e-08,
  "median_lpips": 5.243201359195204e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.702354389694417e-10,
  "mean_fracchg": 3.4718749014359675e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.56454214334488,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999677538872,
  "mean_lpips": 1.6575856887978804e-08,
  "median_lpips": 5.648471274044553e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.441493959024097e-10,
  "mean_fracchg": 3.7460936516140463e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 61.056969113349915,
  "median_psnr": 61.2711238861084,
  "mean_ssim": 0.9965414897799492,
  "mean_lpips": 0.014279702840935302,
  "median_lpips": 0.000763602729421109,
  "cat_rate": 0.0,
  "mean_mse": 0.00013486809665127063,
  "mean_fracchg": 0.006998196699136884
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 52.46181319221854,
  "median_psnr": 50.14766216278076,
  "mean_ssim": 0.9907927047312259,
  "mean_lpips": 0.025023069649026404,
  "median_lpips": 0.000642855215119198,
  "cat_rate": 0.0075,
  "mean_mse": 0.004126923706255587,
  "mean_fracchg": 0.09646536238127192
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99956192493438,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.931785305390155e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.982916026585711e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98273173332214,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.227779899992478e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7679625488642212e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9480274438858,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.637853923101465e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.5874987066843003e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.88422070503235,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.688069794616349e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1974848125773823e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.78555396556854,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.657682425643533e-11,
  "median_lpips": 7.697041662131276e-17,
  "cat_rate": 0.0,
  "mean_mse": 2.276014322393348e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.44267952919006,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4151143753053695e-10,
  "median_lpips": 2.1404449393469527e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.347354577717195e-13,
  "mean_fracchg": 3.906249901319825e-09
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.76083896160125,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 3.1042084140204314e-10,
  "median_lpips": 5.026690001741496e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.790413677200137e-12,
  "mean_fracchg": 6.406249735846359e-08
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.67321372509002,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997317791,
  "mean_lpips": 7.183572572384107e-10,
  "median_lpips": 9.05177044430161e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.5194089770219065e-11,
  "mean_fracchg": 2.5312499320762073e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.25750453472138,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999985694885,
  "mean_lpips": 1.5271820369788038e-09,
  "median_lpips": 1.3795240644265405e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.969640959683679e-11,
  "mean_fracchg": 6.929687284014107e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.50301755189895,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999994635582,
  "mean_lpips": 4.7181523932153375e-09,
  "median_lpips": 1.869682186850241e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6230970214560085e-10,
  "mean_fracchg": 1.648437450057827e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.82540621042251,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999751150608,
  "mean_lpips": 1.6372496589020175e-08,
  "median_lpips": 2.892873857129885e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.164802702773239e-10,
  "mean_fracchg": 3.848437392889537e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.68511491775513,
  "median_psnr": 114.59967613220215,
  "mean_ssim": 0.9999997743964195,
  "mean_lpips": 2.0861570557256e-07,
  "median_lpips": 4.271091258445381e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.43079688183918e-09,
  "mean_fracchg": 8.672655977818522e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.12347730636597,
  "median_psnr": 110.80938339233398,
  "mean_ssim": 0.9999995042085648,
  "mean_lpips": 6.77942914022779e-07,
  "median_lpips": 6.522292428368104e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.338336758625484e-09,
  "mean_fracchg": 1.2520312142669355e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.36801310539245,
  "median_psnr": 116.08766078948975,
  "mean_ssim": 0.9999998469352722,
  "mean_lpips": 1.6129986395173106e-07,
  "median_lpips": 3.9416978014905624e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.1858471076716097e-09,
  "mean_fracchg": 7.11171854152326e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.25788254261016,
  "median_psnr": 111.75055503845215,
  "mean_ssim": 0.9999997504353523,
  "mean_lpips": 1.9553413199767686e-07,
  "median_lpips": 6.19754969566344e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.2599997140095514e-09,
  "mean_fracchg": 8.887499762408879e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 108.29011133432388,
  "median_psnr": 114.06347751617432,
  "mean_ssim": 0.9999998027086258,
  "mean_lpips": 1.7001840338195562e-07,
  "median_lpips": 4.610810899752238e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.338223106830664e-09,
  "mean_fracchg": 1.942734308789795e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98326711177826,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.223501573570588e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7754798312681445e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.97466396808625,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.6030920292483254e-11,
  "median_lpips": 2.1842925199841977e-18,
  "cat_rate": 0.0,
  "mean_mse": 2.8668729927197416e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92810080051422,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.607177453432073e-11,
  "median_lpips": 1.4818252527804e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.805605442050844e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.85241683006286,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0865905020605637e-10,
  "median_lpips": 4.887265592223855e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.6408676199012043e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.59826553344726,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5792041186157896e-10,
  "median_lpips": 8.584265590028117e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.495437213335301e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.97842223167419,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.294129675166308e-10,
  "median_lpips": 1.17503375085537e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.294564852319783e-12,
  "mean_fracchg": 3.12499992105586e-09
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.762511677742,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.048670570912521e-10,
  "median_lpips": 1.817200209752734e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.569138649387788e-12,
  "mean_fracchg": 2.6562498987914296e-08
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.06963729381562,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 7.618551150399533e-10,
  "median_lpips": 2.3313877217656653e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3335702278926989e-11,
  "mean_fracchg": 1.8984374230512912e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.79338163375854,
  "median_psnr": 119.09338474273682,
  "mean_ssim": 0.999999999254942,
  "mean_lpips": 1.891498225482683e-09,
  "median_lpips": 3.2633655500102776e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.531238545662331e-11,
  "mean_fracchg": 8.437499681122063e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.29038242340089,
  "median_psnr": 115.87166786193848,
  "mean_ssim": 0.9999999932944774,
  "mean_lpips": 6.757279170846718e-09,
  "median_lpips": 4.406027487302566e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.9156264073555848e-10,
  "mean_fracchg": 3.199999913249485e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.50658931493759,
  "median_psnr": 107.54395484924316,
  "mean_ssim": 0.9999999680519104,
  "mean_lpips": 2.576682961575919e-08,
  "median_lpips": 9.91238369163483e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.415774124488512e-10,
  "mean_fracchg": 8.388281017744248e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.39095383167268,
  "median_psnr": 113.40436935424805,
  "mean_ssim": 0.9999999550879002,
  "mean_lpips": 3.566380019435755e-08,
  "median_lpips": 4.994587798901051e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.920781881371698e-10,
  "mean_fracchg": 5.173437353107602e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.80467077970505,
  "median_psnr": 113.89813423156738,
  "mean_ssim": 0.9999999377131462,
  "mean_lpips": 3.835815019540058e-08,
  "median_lpips": 4.6244294504838024e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2320462285803203e-09,
  "mean_fracchg": 5.067187358520186e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.18209930419921,
  "median_psnr": 113.3444595336914,
  "mean_ssim": 0.9999999512135983,
  "mean_lpips": 3.073131553756843e-08,
  "median_lpips": 5.070723285705014e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.812654666389798e-10,
  "mean_fracchg": 4.62656236732073e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 85.88981665849685,
  "median_psnr": 85.64411640167236,
  "mean_ssim": 0.9997893938124179,
  "mean_lpips": 0.00047829031896088844,
  "median_lpips": 6.357550930147227e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.5564445580862356e-05,
  "mean_fracchg": 0.0002340164005737506
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 89.02708528041839,
  "median_psnr": 85.31050682067871,
  "mean_ssim": 0.9999961156249046,
  "mean_lpips": 3.236762842052691e-06,
  "median_lpips": 7.151386327564069e-08,
  "cat_rate": 0.0,
  "mean_mse": 9.406287366866181e-08,
  "mean_fracchg": 3.9003905278093495e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99804817676544,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5543983279426873e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.3143097046880817e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99766639709473,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.5857663659695765e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.315282475953703e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98072173595429,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.074579418097709e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.864813048596125e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91909067630768,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.720619375460551e-11,
  "median_lpips": 4.3974050299418964e-16,
  "cat_rate": 0.0,
  "mean_mse": 9.39118702386155e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.70610487937927,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.214330173916119e-10,
  "median_lpips": 1.953017782219124e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.507944476828573e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.08893894195556,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5736810551875143e-10,
  "median_lpips": 5.899575619694453e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.8312634000719715e-12,
  "mean_fracchg": 2.7343748911334844e-08
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.51391654968262,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996423722,
  "mean_lpips": 4.448761414619298e-10,
  "median_lpips": 9.227804978473308e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.92788702496491e-12,
  "mean_fracchg": 2.367187431673301e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.78319162845611,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999973475933,
  "mean_lpips": 1.426402366789268e-09,
  "median_lpips": 1.5201951503174271e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.9518272809290644e-11,
  "mean_fracchg": 1.1499999689021933e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.00848502635955,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999878406525,
  "mean_lpips": 2.0732703070003742e-08,
  "median_lpips": 2.07223377346466e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5309091454497886e-10,
  "mean_fracchg": 3.068749922988445e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.76059159517288,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999547898769,
  "mean_lpips": 3.353734602923087e-08,
  "median_lpips": 2.9691088476724303e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.334023139068812e-10,
  "mean_fracchg": 4.672656100922268e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.72589370727539,
  "median_psnr": 116.1470365524292,
  "mean_ssim": 0.9999998999834061,
  "mean_lpips": 6.121835179148314e-08,
  "median_lpips": 4.170930267832773e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1513123552749146e-09,
  "mean_fracchg": 7.857812290808397e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.43154133558274,
  "median_psnr": 112.05485820770264,
  "mean_ssim": 0.9999996741116047,
  "mean_lpips": 2.5301631911667086e-07,
  "median_lpips": 5.348088916168336e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.885449038277088e-09,
  "mean_fracchg": 1.1707812163308517e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.20609400272369,
  "median_psnr": 110.67639827728271,
  "mean_ssim": 0.9999993996322155,
  "mean_lpips": 9.875087020191773e-07,
  "median_lpips": 6.800650043103929e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0680625040092003e-08,
  "mean_fracchg": 1.3731249615091202e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.74431212186813,
  "median_psnr": 112.2343635559082,
  "mean_ssim": 0.9999989556968212,
  "mean_lpips": 2.2317147711652265e-06,
  "median_lpips": 5.824236648521719e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.313096513136539e-08,
  "mean_fracchg": 1.3196093421470323e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 76.77084528326988,
  "median_psnr": 65.78776836395264,
  "mean_ssim": 0.9999574696421624,
  "mean_lpips": 0.00018488766705666043,
  "median_lpips": 5.699825123883784e-06,
  "cat_rate": 0.3235,
  "mean_mse": 3.0624370823906e-06,
  "mean_fracchg": 0.0001858757828408102
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 103.81268055438996,
  "median_psnr": 106.63392543792725,
  "mean_ssim": 0.9999991528391838,
  "mean_lpips": 9.660132111075674e-07,
  "median_lpips": 9.772017639519959e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1370685481342829e-08,
  "mean_fracchg": 1.9441405837767434e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.866735858997417e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.177090442143853e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.6050460737814243e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.058854968725901e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.21582507176298e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.11549672835103e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.552933563946723e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.3527724389468927e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4423820823254024e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.208634816331418e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4589376949314047e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.637045892549268e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99463783740997,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.7401793740783894e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3823932361926824e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.93948828697205,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.7824838404065065e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.381624201784293e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.77569913387299,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.052412956651778e-11,
  "median_lpips": 1.2874571580381569e-17,
  "cat_rate": 0.0,
  "mean_mse": 2.6508833873884593e-13,
  "mean_fracchg": 3.12499992105586e-09
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.4841285085678,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7307652303521468e-10,
  "median_lpips": 2.1183850680561722e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.2641027584038563e-12,
  "mean_fracchg": 4.2968748971361494e-08
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.87018833637238,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 3.8282833704268575e-10,
  "median_lpips": 5.873826425251139e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.026580960097133e-12,
  "mean_fracchg": 1.3749999561696314e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.11338580608368,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999989569187,
  "mean_lpips": 9.475986852175135e-10,
  "median_lpips": 8.91405803338241e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.909640514157004e-11,
  "mean_fracchg": 4.1093748376397345e-07
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.09222186803818,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999250471592,
  "mean_lpips": 4.695960485935427e-08,
  "median_lpips": 2.694996309449138e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2126605703782195e-09,
  "mean_fracchg": 6.4203123517927455e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.38017086267472,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998880624771,
  "mean_lpips": 1.6336047518953136e-07,
  "median_lpips": 1.191469908845555e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2038791638743624e-09,
  "mean_fracchg": 2.963281185259348e-06
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 81.68942405223846,
  "median_psnr": 73.56892585754395,
  "mean_ssim": 0.999979330420494,
  "mean_lpips": 8.335077274828945e-05,
  "median_lpips": 9.560530429553182e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.2677422074431455e-06,
  "mean_fracchg": 4.115624891238667e-05
 },
 {
  "scene": "chair",
  "prec": "fp16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 117.2761761379242,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999982714654,
  "mean_lpips": 1.4200831783549326e-09,
  "median_lpips": 1.0765147454017132e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.070591714232545e-11,
  "mean_fracchg": 6.328124801484591e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.78617519436273e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6282009744867704e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6538892309429836e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3028726427217848e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.6508968198170952e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.211974905351974e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99409725189209,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.366699195926363e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.810025488761888e-15,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99859455108643,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.110103790388846e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.874683509383299e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1817101056884508e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.7827656758496573e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98877861022949,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1666237459349418e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7071410434092424e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98793015480041,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.8132594616578227e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3875502227053106e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91788505554199,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.303230770450466e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.176207780303696e-13,
  "mean_fracchg": 4.6874998815837896e-09
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.86444487571717,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.010748217829095e-11,
  "median_lpips": 1.2406768683938942e-17,
  "cat_rate": 0.0,
  "mean_mse": 2.1832829399628254e-13,
  "mean_fracchg": 3.906249844476406e-09
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.71810751438142,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1459462738794931e-10,
  "median_lpips": 5.152620734596991e-12,
  "cat_rate": 0.0,
  "mean_mse": 6.271970869787571e-13,
  "mean_fracchg": 1.4062499360534276e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.31356486320496,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7635904202323039e-10,
  "median_lpips": 4.055518421086646e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.838152002465799e-12,
  "mean_fracchg": 3.3593748810289983e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.73359155654907,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997317791,
  "mean_lpips": 4.4255717688982423e-10,
  "median_lpips": 7.676137850354259e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.143354001300623e-12,
  "mean_fracchg": 8.281249745323293e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.78920568943023,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995827675,
  "mean_lpips": 9.160147441180904e-10,
  "median_lpips": 1.1543644512501672e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.842398297927922e-11,
  "mean_fracchg": 2.3203124061410563e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.09882914543152,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999987185001,
  "mean_lpips": 1.7185020664781101e-09,
  "median_lpips": 1.6283074888434612e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.194513819311313e-11,
  "mean_fracchg": 6.828124769526767e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.8266800546646,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999902546406,
  "mean_lpips": 7.81106435486754e-09,
  "median_lpips": 2.544700977713532e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.7664828186313097e-10,
  "mean_fracchg": 1.7351561951954865e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.35404854059219,
  "median_psnr": 118.35591793060303,
  "mean_ssim": 0.999999954521656,
  "mean_lpips": 3.2425182163684894e-08,
  "median_lpips": 3.428536760052836e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3697490025007817e-09,
  "mean_fracchg": 3.420312393700442e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.31721632003784,
  "median_psnr": 113.78884792327881,
  "mean_ssim": 0.9999998166263103,
  "mean_lpips": 1.7485078771951537e-07,
  "median_lpips": 5.116855827935751e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.967172907286212e-09,
  "mean_fracchg": 6.236718588809254e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.90200103998184,
  "median_psnr": 108.22062969207764,
  "mean_ssim": 0.9999994071424008,
  "mean_lpips": 6.195404893292414e-07,
  "median_lpips": 8.607143331396117e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5276775214845532e-08,
  "mean_fracchg": 1.0628905959777057e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 100.82570155143738,
  "median_psnr": 104.19992446899414,
  "mean_ssim": 0.9999964954555035,
  "mean_lpips": 6.731360342252015e-06,
  "median_lpips": 1.5297826894133948e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.791089236251902e-08,
  "mean_fracchg": 1.9325780800386385e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 97.96065672159195,
  "median_psnr": 100.60742855072021,
  "mean_ssim": 0.9999906060099601,
  "mean_lpips": 2.7026922150452845e-05,
  "median_lpips": 2.673840260314364e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.2532154270247123e-07,
  "mean_fracchg": 2.8851561725218744e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 94.41406690835953,
  "median_psnr": 96.77395343780518,
  "mean_ssim": 0.9999826454222203,
  "mean_lpips": 7.362285539575247e-05,
  "median_lpips": 6.299334165404957e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.682658651558935e-07,
  "mean_fracchg": 4.5410155039348866e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 91.77697443842888,
  "median_psnr": 94.11649703979492,
  "mean_ssim": 0.9999693525135517,
  "mean_lpips": 0.0002777837474526564,
  "median_lpips": 1.3100111662112113e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.72408862390722e-07,
  "mean_fracchg": 5.2093748671723e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.27911783099175,
  "median_psnr": 92.59351253509521,
  "mean_ssim": 0.9999594356417656,
  "mean_lpips": 0.0006136958931392332,
  "median_lpips": 2.3620046363248548e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.085974189050162e-07,
  "mean_fracchg": 6.12054672717477e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.10198182582855,
  "median_psnr": 92.10499286651611,
  "mean_ssim": 0.9999386046826839,
  "mean_lpips": 0.0007565883069305937,
  "median_lpips": 5.9210984559854296e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.1466292985024655e-06,
  "mean_fracchg": 9.553906025786319e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.62221969723701,
  "median_psnr": 93.86867046356201,
  "mean_ssim": 0.9999555562138558,
  "mean_lpips": 0.0003716238753269952,
  "median_lpips": 1.764060986175764e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.535144365960611e-06,
  "mean_fracchg": 8.340624757977367e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.79580734491348,
  "median_psnr": 93.7059497833252,
  "mean_ssim": 0.9999698617756366,
  "mean_lpips": 0.0002195136418561037,
  "median_lpips": 1.4035944406742829e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.921612086004366e-07,
  "mean_fracchg": 6.654921697878535e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.9202856183052,
  "median_psnr": 93.97611618041992,
  "mean_ssim": 0.9999689502716065,
  "mean_lpips": 0.00020862423702629928,
  "median_lpips": 1.3055353242918954e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.314677992603148e-07,
  "mean_fracchg": 7.592343588197537e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.01511363267899,
  "median_psnr": 93.35937023162842,
  "mean_ssim": 0.999972881257534,
  "mean_lpips": 0.0002257938363777492,
  "median_lpips": 1.574844432639111e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.067890805883125e-07,
  "mean_fracchg": 6.657187323429525e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.97409623384476,
  "median_psnr": 94.79420185089111,
  "mean_ssim": 0.9999741869866848,
  "mean_lpips": 0.00023319032386884305,
  "median_lpips": 1.0802899907957908e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.798620361763195e-07,
  "mean_fracchg": 6.879921710822146e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.22429681539535,
  "median_psnr": 106.19978427886963,
  "mean_ssim": 0.9999997571110726,
  "mean_lpips": 1.1845425475609782e-07,
  "median_lpips": 1.1988683379371423e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.354419618470968e-09,
  "mean_fracchg": 9.632812235793154e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "means",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 89.59600917220115,
  "median_psnr": 92.77030944824219,
  "mean_ssim": 0.999949378401041,
  "mean_lpips": 0.0007434735753474104,
  "median_lpips": 2.1587528209465745e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.2954889849639292e-06,
  "mean_fracchg": 8.196249756332463e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.103358158376037e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2828907615710563e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0324419249839695e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.889270377713238e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.0578242150962144e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.685445728659674e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.8806456795269697e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.872581700159282e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99699563026428,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3011512835122122e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.9946877514786473e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.709729581155424e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.178406766504567e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.68443658432949e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1468347022219424e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.351971156484673e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.221055306963309e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.2628684004160125e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.817295425550613e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.882738404716986e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.3896486362433545e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99601632595062,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4063682128683118e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.0808218024931495e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99129764080048,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0432899163276716e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.065279156875712e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96737897872924,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.1306913595663165e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.078107054580549e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96016194343566,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.9822185991822486e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.575676800571245e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.87230620861054,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.680215625600467e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.314605863900082e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.67814685344696,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.957992905255318e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.7968354933425045e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.21095614910126,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.516899673331226e-10,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.365520250308042e-12,
  "mean_fracchg": 8.593749726060197e-09
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.63585442066193,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 3.471280684733703e-10,
  "median_lpips": 5.251557227079323e-19,
  "cat_rate": 0.0,
  "mean_mse": 6.238917655765777e-12,
  "mean_fracchg": 1.2656249583642422e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.96565420150756,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997615814,
  "mean_lpips": 9.483581316904933e-10,
  "median_lpips": 2.4527728930011827e-16,
  "cat_rate": 0.0,
  "mean_mse": 2.0291440878322708e-11,
  "mean_fracchg": 3.687499880697942e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.30405588388443,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999963343144,
  "mean_lpips": 3.408884205688671e-09,
  "median_lpips": 2.8874045515658864e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.263518616624473e-11,
  "mean_fracchg": 1.2578124582773852e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.91459831476212,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999855756759,
  "mean_lpips": 1.3066075333707819e-08,
  "median_lpips": 6.284879908169394e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.177587980532365e-10,
  "mean_fracchg": 2.742187449314315e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.7119344329834,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998913407325,
  "mean_lpips": 8.775278118906778e-08,
  "median_lpips": 9.566645392533601e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.471040841957042e-09,
  "mean_fracchg": 6.571093571267284e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.12789130210876,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999994025826454,
  "mean_lpips": 5.17341788764572e-07,
  "median_lpips": 1.7294077281349018e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2581417409695789e-08,
  "mean_fracchg": 1.7770311933134055e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.10724560499192,
  "median_psnr": 102.90225982666016,
  "mean_ssim": 0.9999790714383126,
  "mean_lpips": 3.892393426178556e-05,
  "median_lpips": 2.0540501521892907e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.127081809782777e-07,
  "mean_fracchg": 0.0001323601528213203
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.73297631263733,
  "median_psnr": 108.96824359893799,
  "mean_ssim": 0.9999688567221164,
  "mean_lpips": 7.946016994267479e-05,
  "median_lpips": 9.002740775088114e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.672574850918788e-07,
  "mean_fracchg": 0.00014378749647647737
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.71117466926574,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999757707119,
  "mean_lpips": 1.673523719032314e-08,
  "median_lpips": 4.295091539374685e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.219303700382417e-10,
  "mean_fracchg": 3.3539061557235073e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 113.95352045059204,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999377727509,
  "mean_lpips": 5.2890928625764784e-08,
  "median_lpips": 6.782142902839183e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.4007386027455475e-09,
  "mean_fracchg": 1.5517187203442974e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.5793155360222,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999549984931,
  "mean_lpips": 2.115236268776692e-08,
  "median_lpips": 4.969366758367233e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.18547867733614e-10,
  "mean_fracchg": 4.3687498670124115e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.26441464662553,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999505579471,
  "mean_lpips": 3.19634147686672e-08,
  "median_lpips": 6.183722284225368e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.936589259285211e-10,
  "mean_fracchg": 4.628906093103069e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.6370119547844,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999703466892,
  "mean_lpips": 1.5996707047560066e-08,
  "median_lpips": 5.515130886701858e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.760732693079194e-10,
  "mean_fracchg": 3.2132811729752573e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 60.62765786409378,
  "median_psnr": 59.90022659301758,
  "mean_ssim": 0.9963820498585702,
  "mean_lpips": 0.014918348866198436,
  "median_lpips": 0.0008680294849909842,
  "cat_rate": 0.0,
  "mean_mse": 0.0001353126561346901,
  "mean_fracchg": 0.006980400594106925
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "scales",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 53.42675624847412,
  "median_psnr": 51.33837699890137,
  "mean_ssim": 0.9919434826374054,
  "mean_lpips": 0.02247520780398436,
  "median_lpips": 0.0004941965744365007,
  "cat_rate": 0.006,
  "mean_mse": 0.0033767445554970994,
  "mean_fracchg": 0.0910436477190861
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.879124448432144e-15,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.017287846810462e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0094855021062619e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.341359137686885e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.933779973300825e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.398887915190655e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.3593443349674265e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.4180907287559527e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7963170318639666e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.952195090684509e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.8161061105992374e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.1341106332311485e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.4726660940336313e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.877439509497879e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.246250733419476e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.480432307482245e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.966443632732641e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.890697708884287e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.818794671610856e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.2299574095862478e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.88182314874824e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1615852275355933e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.010482104719678e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.3856075528910794e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2781315719453695e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2073926808243044e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99649238586426,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.2352146636912118e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.195174933239664e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99117547988891,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.0789821630622955e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0800980482347665e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.973899641037,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.541737001450582e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.911584762600369e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91041368961334,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.70410092918492e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.583451603756002e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.74441913604737,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0170724875565744e-10,
  "median_lpips": 1.5219225945447212e-16,
  "cat_rate": 0.0,
  "mean_mse": 3.0715078649979067e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.51200449466705,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4990345846090593e-10,
  "median_lpips": 2.03750167779293e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.0145969796082585e-12,
  "mean_fracchg": 1.0156249686588125e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.79818689346314,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5889540835095473e-10,
  "median_lpips": 5.70481942935297e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.0665577223897497e-12,
  "mean_fracchg": 2.7343748911334844e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.76197584152222,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995231629,
  "mean_lpips": 7.477003350423575e-10,
  "median_lpips": 8.23064255639494e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.4201833648292036e-11,
  "mean_fracchg": 2.7187499114234014e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.02078494548797,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999988675118,
  "mean_lpips": 1.4395770331706016e-09,
  "median_lpips": 1.4894953326294313e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.941736999074572e-11,
  "mean_fracchg": 7.468749730037416e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.71398939847946,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999933540821,
  "mean_lpips": 5.437279845554746e-09,
  "median_lpips": 1.9867418821206684e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3855284187697004e-10,
  "mean_fracchg": 1.6335937060034666e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.12621523618698,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999673962593,
  "mean_lpips": 2.7424836004415007e-08,
  "median_lpips": 2.702689877454034e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.399140503477396e-10,
  "mean_fracchg": 3.60703115694605e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.25049631118775,
  "median_psnr": 114.07384872436523,
  "mean_ssim": 0.9999997453987598,
  "mean_lpips": 3.306533950161206e-07,
  "median_lpips": 4.766884942331018e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.9811498103219435e-09,
  "mean_fracchg": 8.751562254190048e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.73267689943313,
  "median_psnr": 112.09045886993408,
  "mean_ssim": 0.9999995356798173,
  "mean_lpips": 5.260180280561423e-07,
  "median_lpips": 5.762994526037346e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.678033890959739e-09,
  "mean_fracchg": 1.2959374637262045e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.3804262828827,
  "median_psnr": 115.49965381622314,
  "mean_ssim": 0.9999997836947441,
  "mean_lpips": 2.3025137359112607e-07,
  "median_lpips": 4.3098163926558186e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.4837730254390013e-09,
  "mean_fracchg": 7.975781059883502e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.75234435081482,
  "median_psnr": 117.96510696411133,
  "mean_ssim": 0.9999998418986797,
  "mean_lpips": 1.845435477797666e-07,
  "median_lpips": 3.609798987502799e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.3009287771120405e-09,
  "mean_fracchg": 8.487499756824945e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.54719715833664,
  "median_psnr": 116.91510677337646,
  "mean_ssim": 0.9999997709989548,
  "mean_lpips": 2.4784377316101567e-07,
  "median_lpips": 3.815481264268783e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.816452344190167e-09,
  "mean_fracchg": 8.085156031313546e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.84969701051712,
  "median_psnr": 118.6497688293457,
  "mean_ssim": 0.9999997514784336,
  "mean_lpips": 2.452761390039027e-07,
  "median_lpips": 3.519884106406579e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.402874273893816e-09,
  "mean_fracchg": 8.005468489045598e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.77705127000809,
  "median_psnr": 111.76269054412842,
  "mean_ssim": 0.9999998223781585,
  "mean_lpips": 1.0477410181582421e-07,
  "median_lpips": 5.581500539530992e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.907777898025732e-09,
  "mean_fracchg": 8.826562269405258e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "quats",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 108.35061436414719,
  "median_psnr": 113.9297103881836,
  "mean_ssim": 0.9999998833239079,
  "mean_lpips": 1.0278777284748857e-07,
  "median_lpips": 4.838258127470851e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.181099761373366e-09,
  "mean_fracchg": 8.69531227385778e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.2307733126563214e-15,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.6381855776665814e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.026280968606506e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.113646859341932e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.107662928110909e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.740602546569936e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.922019105605944e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8822393292277995e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.176756830231863e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.9806864838577125e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.452475935426609e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.4521820606693054e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99958644866943,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1965271339830473e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.050062372258044e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4203595455272942e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.198902635796967e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4234354501143495e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0207409454957952e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.227662298340883e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.712234785420729e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99686490058899,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.219216082929965e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.45131061759302e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99512375831604,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.272225736353083e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.428838841987903e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9913142490387,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0675815581766743e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.700183225279518e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9759195947647,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.362921395943876e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.2884582182143166e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.95624544143676,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.462067216952905e-11,
  "median_lpips": 3.145836856402251e-17,
  "cat_rate": 0.0,
  "mean_mse": 4.153386333875265e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92553852081299,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.07218317430306e-11,
  "median_lpips": 9.600045151186842e-12,
  "cat_rate": 0.0,
  "mean_mse": 8.57118218020615e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.83502401828765,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.069205481807636e-10,
  "median_lpips": 4.942023873466539e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.8645414970013274e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.63729848384857,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.486804142732987e-10,
  "median_lpips": 7.958488382198148e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.0576037083717125e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.05837072849273,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0962241137401527e-10,
  "median_lpips": 1.1515376152626544e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0555256417452908e-12,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.99175663948058,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.832124282672196e-10,
  "median_lpips": 1.6783802125885927e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.216653977294883e-12,
  "mean_fracchg": 4.14062482150257e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.91531224966049,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999986588954,
  "mean_lpips": 2.340817351147205e-09,
  "median_lpips": 2.512407781818382e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.51719439800875e-11,
  "mean_fracchg": 2.0468748933808456e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.71262186527252,
  "median_psnr": 118.4916877746582,
  "mean_ssim": 0.9999999980926514,
  "mean_lpips": 2.4385035385137064e-09,
  "median_lpips": 3.535578080304802e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.229825798654562e-11,
  "mean_fracchg": 1.2921874501898856e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.32102851867675,
  "median_psnr": 115.61317443847656,
  "mean_ssim": 0.9999999912679195,
  "mean_lpips": 7.374043839024773e-09,
  "median_lpips": 4.4893730399842013e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.0670589994315164e-10,
  "mean_fracchg": 3.1031249050670338e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.64199962377548,
  "median_psnr": 107.49351978302002,
  "mean_ssim": 0.9999999690651894,
  "mean_lpips": 2.707287346368558e-08,
  "median_lpips": 1.0236662628670956e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.014051517342411e-10,
  "mean_fracchg": 7.533593523476157e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.6483945631981,
  "median_psnr": 111.59577369689941,
  "mean_ssim": 0.9999999586045742,
  "mean_lpips": 4.0098068512343106e-08,
  "median_lpips": 6.352014469968026e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0251096612541867e-09,
  "mean_fracchg": 4.710156117539554e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.4257811808586,
  "median_psnr": 114.59289073944092,
  "mean_ssim": 0.9999999445676804,
  "mean_lpips": 4.1328180556712996e-08,
  "median_lpips": 4.739760250949132e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0894188640011988e-09,
  "mean_fracchg": 5.739843609376294e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.48410449504853,
  "median_psnr": 113.5649585723877,
  "mean_ssim": 0.9999999441206455,
  "mean_lpips": 4.114708397130937e-08,
  "median_lpips": 4.865150504684834e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.185310807238726e-09,
  "mean_fracchg": 4.905468604874841e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.63409107446671,
  "median_psnr": 114.67891216278076,
  "mean_ssim": 0.9999999155402184,
  "mean_lpips": 3.878467222200731e-08,
  "median_lpips": 4.583951968006872e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4154968669219264e-09,
  "mean_fracchg": 5.1156248539996344e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.48479473114014,
  "median_psnr": 114.4508409500122,
  "mean_ssim": 0.9999999290108681,
  "mean_lpips": 5.140098222061073e-08,
  "median_lpips": 4.878722981160877e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4573525357241112e-09,
  "mean_fracchg": 4.9109373451869945e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.84534827947617,
  "median_psnr": 114.5274543762207,
  "mean_ssim": 0.9999999594986438,
  "mean_lpips": 3.034946856993333e-08,
  "median_lpips": 4.748734461212933e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.734733354493622e-10,
  "mean_fracchg": 4.699218612756795e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 85.6549205172062,
  "median_psnr": 85.94520568847656,
  "mean_ssim": 0.9997736347913742,
  "mean_lpips": 0.0004548647907489178,
  "median_lpips": 5.441933126348886e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.1732363311921713e-05,
  "mean_fracchg": 0.0002805382742335496
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "opacities",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 88.39061278820037,
  "median_psnr": 84.33008670806885,
  "mean_ssim": 0.9999959881007672,
  "mean_lpips": 3.2854670091912992e-06,
  "median_lpips": 8.147931751523174e-08,
  "cat_rate": 0.0,
  "mean_mse": 9.751367089221198e-08,
  "mean_fracchg": 4.052031150371249e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.761942572277554e-25,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.250795365276396e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.281280736056109e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.938692183890544e-21,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5035354593220316e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2627444752818157e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.225407554693594e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7815647772218346e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.284982161211735e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.143231407926265e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.2491694801998858e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.440899429117919e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.250858887050641e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.686525438216808e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.852944969640905e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1724414192134094e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8097860695388916e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.7649933109336824e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.51821600019642e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.9806870698362054e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.9645353344320973e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.585118502197175e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2755964681864672e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5178278499629744e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.688337443681451e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.2616164495026633e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.4292216618445854e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99941250801086,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.8051815826557495e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.121556750922475e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9764804172516,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.4420053947478707e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.441437691196824e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.8837999200821,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.983435941854904e-11,
  "median_lpips": 5.733515197987524e-16,
  "cat_rate": 0.0,
  "mean_mse": 1.3519182445864946e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.59874294757843,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.398488585449105e-10,
  "median_lpips": 2.630835306549617e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.169874153042352e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.05758671760559,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.2026217562683984e-10,
  "median_lpips": 5.599611226092538e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.7635706821260601e-12,
  "mean_fracchg": 4.4531248363455237e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.13815052986145,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996125698,
  "mean_lpips": 5.149543871389693e-10,
  "median_lpips": 9.967672867650101e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.112868301917464e-12,
  "mean_fracchg": 2.9687499113606466e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.95521905899048,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999974071979,
  "mean_lpips": 1.5989972879923848e-09,
  "median_lpips": 1.2908565882874257e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.8437565507085536e-11,
  "mean_fracchg": 1.0992187245051355e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.30076406478882,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999881982803,
  "mean_lpips": 1.0308916382725444e-08,
  "median_lpips": 2.0999878225236301e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.081653931450911e-10,
  "mean_fracchg": 2.3812499377982023e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.89660884618759,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999565482139,
  "mean_lpips": 2.8009816889516432e-08,
  "median_lpips": 2.9040911342370634e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.321707944231409e-10,
  "mean_fracchg": 4.763281103237204e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.66752250909805,
  "median_psnr": 116.28448963165283,
  "mean_ssim": 0.9999998354315758,
  "mean_lpips": 1.8805984580769528e-07,
  "median_lpips": 4.2026473967560207e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.947851683669582e-09,
  "mean_fracchg": 8.996874780791587e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.82220397472382,
  "median_psnr": 110.91190338134766,
  "mean_ssim": 0.9999996004402637,
  "mean_lpips": 5.310213441755145e-07,
  "median_lpips": 6.263105589709994e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.256254283762669e-09,
  "mean_fracchg": 1.3305468378291607e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.34258583784103,
  "median_psnr": 108.99111747741699,
  "mean_ssim": 0.9999993779063224,
  "mean_lpips": 8.150906234182909e-07,
  "median_lpips": 8.10425060393527e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0904523784182521e-08,
  "mean_fracchg": 1.546874954129862e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.10847138166427,
  "median_psnr": 111.33109092712402,
  "mean_ssim": 0.9999988427460194,
  "mean_lpips": 2.6415096730906515e-06,
  "median_lpips": 6.255453377512765e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.957601411627454e-08,
  "mean_fracchg": 1.3362499657887383e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.60642425775528,
  "median_psnr": 112.39718437194824,
  "mean_ssim": 0.9999985550940037,
  "mean_lpips": 4.056988340482054e-06,
  "median_lpips": 5.430867144884388e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.348703192899286e-08,
  "mean_fracchg": 1.3884374611791372e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.61744154930115,
  "median_psnr": 112.04347610473633,
  "mean_ssim": 0.9999981727600098,
  "mean_lpips": 5.23784204241889e-06,
  "median_lpips": 5.869671415581479e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.525625213066869e-08,
  "mean_fracchg": 1.1511718424685568e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.33301073074341,
  "median_psnr": 111.46481513977051,
  "mean_ssim": 0.9999981308579445,
  "mean_lpips": 5.7335058626890974e-06,
  "median_lpips": 6.16255657615028e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.490813587179708e-08,
  "mean_fracchg": 1.1964062171671231e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 75.71826933741569,
  "median_psnr": 64.60630416870117,
  "mean_ssim": 0.9999519377350807,
  "mean_lpips": 0.00021830136942748593,
  "median_lpips": 7.732205176580464e-06,
  "cat_rate": 0.3295,
  "mean_mse": 3.477391467358657e-06,
  "mean_fracchg": 6.20703108249927e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "sh0",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 102.79023745059968,
  "median_psnr": 105.75072288513184,
  "mean_ssim": 0.9999989752173424,
  "mean_lpips": 3.5389695341570557e-06,
  "median_lpips": 1.1881834405258473e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.4633551186309926e-08,
  "mean_fracchg": 2.200703064534082e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2374361103269155e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.226228507675466e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.5652140163528375e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.288023559394206e-25,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.026344634349499e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.9731939661714823e-21,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.944335936129597e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3953873579465053e-22,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.904320516575245e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.3055594059725965e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.076362513730919e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.8433531030943765e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8023379821337628e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.8398540392952205e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.1528123957470664e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.26372785048909e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.449287764748133e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2711391309042448e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.998850367191288e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.285029746305217e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.0806285140191937e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0746494011054384e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6636812467573344e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2994281780773952e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.498563652728628e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.0487813946934512e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8180035592099095e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.218173260165981e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.994001539279481e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.546882449506532e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.7758306311671642e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.591600441178486e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0716094136226124e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.6552903809992223e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.3293504373542204e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99307516098023,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.7466480020235576e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6260578280211233e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.93976702690125,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.95165672796992e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.016173291082632e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.77965992927551,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.755139697674167e-11,
  "median_lpips": 2.7895906806548535e-17,
  "cat_rate": 0.0,
  "mean_mse": 3.371167888967728e-13,
  "mean_fracchg": 7.031249765532266e-09
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.39870346069335,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6092823100733624e-10,
  "median_lpips": 2.2826459472602423e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.032514144759047e-12,
  "mean_fracchg": 3.1249998812654664e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.98234302520751,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 2.3359405708072313e-10,
  "median_lpips": 5.2526729493740376e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.215862663532052e-12,
  "mean_fracchg": 9.84374969448254e-08
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.86076219558716,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999978840352,
  "mean_lpips": 1.0381761899431928e-09,
  "median_lpips": 8.565756090539445e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.936241936445377e-11,
  "mean_fracchg": 5.289062336828465e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.9978689289093,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999068975448,
  "mean_lpips": 4.225799101786376e-08,
  "median_lpips": 2.5448047835663345e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1437118770565873e-09,
  "mean_fracchg": 4.737499869577278e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.43256071329117,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998159706592,
  "mean_lpips": 5.922365107395597e-07,
  "median_lpips": 1.172032818019808e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.9229715158545037e-09,
  "mean_fracchg": 4.731249794531322e-06
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.61027396678925,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998509884,
  "mean_lpips": 3.739901002765184e-10,
  "median_lpips": 6.190212578638388e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.7310310993787325e-12,
  "mean_fracchg": 1.585937453683073e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.47476019859315,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994039536,
  "mean_lpips": 5.358606721324786e-10,
  "median_lpips": 6.202471175553725e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.799674700768478e-12,
  "mean_fracchg": 2.5703124362053134e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.45188024044037,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 3.6834148185253857e-10,
  "median_lpips": 6.88903899204174e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.298293092778994e-12,
  "mean_fracchg": 2.3671874276942618e-07
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 77.94074831843376,
  "median_psnr": 67.27480173110962,
  "mean_ssim": 0.9999667118787765,
  "mean_lpips": 0.00014710957000241173,
  "median_lpips": 4.391874199427548e-06,
  "cat_rate": 0.0,
  "mean_mse": 2.273072945065619e-06,
  "mean_fracchg": 4.632890499942732e-05
 },
 {
  "scene": "chair",
  "prec": "fp32",
  "field": "shN",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 117.21505208015442,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999989569187,
  "mean_lpips": 1.1518527487064576e-09,
  "median_lpips": 1.1616537592962217e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.5888095315652276e-11,
  "mean_fracchg": 6.148437304887011e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.61733302354813,
  "median_psnr": 113.22106838226318,
  "mean_ssim": 0.9999999479651451,
  "mean_lpips": 2.934888681196454e-08,
  "median_lpips": 5.513702550086208e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.878459406645128e-09,
  "mean_fracchg": 3.6898436464980477e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 107.91335676670074,
  "median_psnr": 109.73194122314453,
  "mean_ssim": 0.9999998935461044,
  "mean_lpips": 7.673812069979491e-08,
  "median_lpips": 7.190573414472823e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.165857086816726e-09,
  "mean_fracchg": 6.1781248343777406e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 103.69678081274033,
  "median_psnr": 104.36464309692383,
  "mean_ssim": 0.9999997277259827,
  "mean_lpips": 1.7760414028729808e-07,
  "median_lpips": 1.3704967716243743e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.0101429828433823e-08,
  "mean_fracchg": 1.1989843447338444e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 99.57388322353363,
  "median_psnr": 99.75052833557129,
  "mean_ssim": 0.9999992479383946,
  "mean_lpips": 5.622542269277382e-07,
  "median_lpips": 2.672033261319484e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.6316759053907218e-08,
  "mean_fracchg": 1.949296816678725e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 96.92609410047531,
  "median_psnr": 96.20297431945801,
  "mean_ssim": 0.9999980565905571,
  "mean_lpips": 5.113741421820193e-06,
  "median_lpips": 5.302069672197263e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.584253285393683e-08,
  "mean_fracchg": 2.6549218063394164e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 94.0285241484642,
  "median_psnr": 93.13048362731934,
  "mean_ssim": 0.9999967588484288,
  "mean_lpips": 7.2502675804897235e-06,
  "median_lpips": 1.0283440321501303e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.0740307469591105e-07,
  "mean_fracchg": 3.422578030733803e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 92.35985140323639,
  "median_psnr": 91.36306285858154,
  "mean_ssim": 0.9999930001795292,
  "mean_lpips": 4.895847952465998e-05,
  "median_lpips": 1.4440329820786246e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.296287170468916e-07,
  "mean_fracchg": 4.194843638873636e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.1063521885872,
  "median_psnr": 90.05270481109619,
  "mean_ssim": 0.9999787088036537,
  "mean_lpips": 0.00016369105109539282,
  "median_lpips": 2.351770511666018e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.613726528028803e-07,
  "mean_fracchg": 6.223749831457326e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.83327295422554,
  "median_psnr": 88.6561107635498,
  "mean_ssim": 0.9999773117005825,
  "mean_lpips": 0.0003000268851106575,
  "median_lpips": 5.099253463924924e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.414898071609754e-07,
  "mean_fracchg": 6.917343566630052e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.8118721652031,
  "median_psnr": 88.93867015838623,
  "mean_ssim": 0.9999848538339138,
  "mean_lpips": 0.00017337918632572835,
  "median_lpips": 3.3674080412993135e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.880301796875462e-07,
  "mean_fracchg": 6.072187329186818e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.82666291117668,
  "median_psnr": 90.65831661224365,
  "mean_ssim": 0.9999934784770012,
  "mean_lpips": 1.2019260878233654e-05,
  "median_lpips": 1.6319475548698392e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.3976201544177805e-07,
  "mean_fracchg": 5.312343609580239e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.19317327022553,
  "median_psnr": 90.59976577758789,
  "mean_ssim": 0.9999936468601227,
  "mean_lpips": 1.2541430328014771e-05,
  "median_lpips": 1.4618430022039774e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.7250297482615186e-07,
  "mean_fracchg": 5.043515482964267e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.06720988988876,
  "median_psnr": 90.72681427001953,
  "mean_ssim": 0.9999935048818588,
  "mean_lpips": 6.4795011042907485e-06,
  "median_lpips": 1.616185674180315e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.891302977026956e-07,
  "mean_fracchg": 5.069531112695813e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.04278707981109,
  "median_psnr": 90.75493335723877,
  "mean_ssim": 0.999995538264513,
  "mean_lpips": 7.456513478814765e-06,
  "median_lpips": 1.6030577754122532e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.7623327555815499e-07,
  "mean_fracchg": 4.443281133626442e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.99192790746689,
  "median_psnr": 104.75072383880615,
  "mean_ssim": 0.9999998391866683,
  "mean_lpips": 1.1548240769967535e-07,
  "median_lpips": 1.3769024809207053e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.01762584605872e-09,
  "mean_fracchg": 9.516405992314959e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 89.35287208795548,
  "median_psnr": 89.00454044342041,
  "mean_ssim": 0.9999891857802868,
  "mean_lpips": 3.7249862949194784e-05,
  "median_lpips": 3.913982560277418e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.315171152815381e-07,
  "mean_fracchg": 6.738359208810607e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.80831143856048,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.8584585236902793e-10,
  "median_lpips": 5.732440780739645e-12,
  "cat_rate": 0.0,
  "mean_mse": 2.257266110075329e-12,
  "mean_fracchg": 1.5624999264218785e-08
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.88997908592223,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 4.240357299508496e-10,
  "median_lpips": 4.047519958083612e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.231889245057355e-11,
  "mean_fracchg": 2.4296874158835633e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.64679292201996,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996721745,
  "mean_lpips": 8.490312289095013e-10,
  "median_lpips": 8.149005428781386e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.3923305642593604e-11,
  "mean_fracchg": 6.453124790937181e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.87450155735016,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999977052212,
  "mean_lpips": 2.811676305046746e-09,
  "median_lpips": 1.3210869898028221e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0744358844744559e-10,
  "mean_fracchg": 1.7171874540622411e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.86050737142563,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999804198741,
  "mean_lpips": 2.0091151099300736e-08,
  "median_lpips": 1.943109007029875e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.41454636832303e-10,
  "mean_fracchg": 4.757031117264887e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.80854639291763,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999381899833,
  "mean_lpips": 6.890106086645277e-08,
  "median_lpips": 2.827523770676521e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.7152077687247087e-09,
  "mean_fracchg": 6.475781077028841e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.84970559597015,
  "median_psnr": 116.4472246170044,
  "mean_ssim": 0.9999986267089844,
  "mean_lpips": 2.0265611052341725e-06,
  "median_lpips": 3.817995641863803e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.296241428355677e-08,
  "mean_fracchg": 2.0503124461754396e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 96.45406883120536,
  "median_psnr": 93.19927215576172,
  "mean_ssim": 0.9999891982972622,
  "mean_lpips": 1.709055512171184e-05,
  "median_lpips": 1.1504219799007842e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.153357718966528e-07,
  "mean_fracchg": 0.00014147655890798204
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.15103262424469,
  "median_psnr": 102.26941108703613,
  "mean_ssim": 0.9999920303225517,
  "mean_lpips": 1.2122116556108508e-05,
  "median_lpips": 1.864886356450768e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.2981519341315885e-07,
  "mean_fracchg": 0.00014521952760082968
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.78004837989808,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999754726887,
  "mean_lpips": 1.559139325665261e-08,
  "median_lpips": 1.9249496441275937e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.691193344679397e-10,
  "mean_fracchg": 3.990624881396343e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.88671840429306,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999862611294,
  "mean_lpips": 1.2392430042736183e-08,
  "median_lpips": 1.922396478115651e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.550869730168383e-10,
  "mean_fracchg": 3.731249910686074e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.72715960264206,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999725818634,
  "mean_lpips": 1.94602420541208e-08,
  "median_lpips": 2.1136756234163556e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0039872057203534e-09,
  "mean_fracchg": 3.4648436375732673e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.73407672405243,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999655485153,
  "mean_lpips": 2.331025837373052e-08,
  "median_lpips": 1.9684433250066746e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.7113896476835e-10,
  "mean_fracchg": 3.643749880154701e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.55390503406525,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999714493751,
  "mean_lpips": 2.0143407131043466e-08,
  "median_lpips": 2.1930928600921717e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0391807644947063e-09,
  "mean_fracchg": 3.026562419847778e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 65.02132208704948,
  "median_psnr": 65.68042516708374,
  "mean_ssim": 0.9985972386300563,
  "mean_lpips": 0.005757353600538799,
  "median_lpips": 0.00013793274411000311,
  "cat_rate": 0.0,
  "mean_mse": 6.457311815552976e-05,
  "mean_fracchg": 0.006237620946614129
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 57.23200512230396,
  "median_psnr": 56.47734880447388,
  "mean_ssim": 0.9961713668704033,
  "mean_lpips": 0.009475172968828023,
  "median_lpips": 0.00030238836188800633,
  "cat_rate": 0.004,
  "mean_mse": 0.0017053965906830195,
  "mean_fracchg": 0.1270233787342605
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.67903618812561,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.801579126864742e-11,
  "median_lpips": 1.7094535856299053e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.602385277111333e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.34939062118531,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4513270891354843e-10,
  "median_lpips": 4.3305083477496176e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.713884468452868e-13,
  "mean_fracchg": 5.468749805004336e-09
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.78241657733918,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.403048814974165e-10,
  "median_lpips": 9.165682449130408e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.3591410597279095e-12,
  "mean_fracchg": 1.7968749375540937e-08
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.02157683849335,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.3425453657205153e-10,
  "median_lpips": 1.4008227217088276e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.3054735205554956e-12,
  "mean_fracchg": 8.359374686506271e-08
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.35024875640869,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997615814,
  "mean_lpips": 9.127303768960032e-10,
  "median_lpips": 2.33674538052675e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.2753589095445966e-11,
  "mean_fracchg": 4.109374836502866e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.47103539228439,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999970495701,
  "mean_lpips": 2.7055674466492065e-09,
  "median_lpips": 3.2815823669540833e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0956108126451673e-10,
  "mean_fracchg": 1.0617187185175681e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.60395452260971,
  "median_psnr": 115.47144889831543,
  "mean_ssim": 0.99999998909235,
  "mean_lpips": 9.199663296350572e-09,
  "median_lpips": 4.2772105302013586e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.1815221136258455e-10,
  "mean_fracchg": 4.814062404818742e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.95617765903472,
  "median_psnr": 111.39517307281494,
  "mean_ssim": 0.999999968111515,
  "mean_lpips": 2.2282206532346728e-08,
  "median_lpips": 6.244502415153619e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.331166469086428e-10,
  "mean_fracchg": 5.9546873258682355e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.3244076037407,
  "median_psnr": 104.81794834136963,
  "mean_ssim": 0.9999999004006386,
  "mean_lpips": 1.1607330130156541e-07,
  "median_lpips": 1.2237533209003004e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.382034217352763e-09,
  "mean_fracchg": 1.2151562186545561e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.9085436463356,
  "median_psnr": 102.84806728363037,
  "mean_ssim": 0.9999997704029083,
  "mean_lpips": 3.2338860708329173e-07,
  "median_lpips": 1.6109223399674022e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.183936618247035e-09,
  "mean_fracchg": 1.463671829208124e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.45280461072922,
  "median_psnr": 105.92358589172363,
  "mean_ssim": 0.9999999313652516,
  "mean_lpips": 4.5668806449708904e-08,
  "median_lpips": 1.09162340278246e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.9812936383157316e-09,
  "mean_fracchg": 1.0083593454737637e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.60912558794021,
  "median_psnr": 106.45201683044434,
  "mean_ssim": 0.9999999148249626,
  "mean_lpips": 1.163599156839875e-07,
  "median_lpips": 1.0069280409474857e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.6548609872172376e-09,
  "mean_fracchg": 9.393749726996248e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.36351216793061,
  "median_psnr": 108.01577568054199,
  "mean_ssim": 0.9999999071955681,
  "mean_lpips": 7.856079671574796e-08,
  "median_lpips": 8.276187235534138e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.9874276981954877e-09,
  "mean_fracchg": 9.89687473338563e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.99649128913879,
  "median_psnr": 106.75448894500732,
  "mean_ssim": 0.9999999096691609,
  "mean_lpips": 9.598884620738304e-08,
  "median_lpips": 9.579017579142146e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.465777868486579e-09,
  "mean_fracchg": 9.179687231608114e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.17989392995834,
  "median_psnr": 102.07401752471924,
  "mean_ssim": 0.9999998657107353,
  "mean_lpips": 1.276808055206255e-07,
  "median_lpips": 1.7844927202581573e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.4115390392379505e-09,
  "mean_fracchg": 1.3775780864591525e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 103.64047340631485,
  "median_psnr": 103.99370193481445,
  "mean_ssim": 0.9999998714327812,
  "mean_lpips": 1.4830833165728408e-07,
  "median_lpips": 1.4348720545065419e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.367203605307554e-09,
  "mean_fracchg": 1.4058593355343874e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.48962340831757,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.9867202427140212e-10,
  "median_lpips": 1.453227191361428e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.429091177375475e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.72498295307159,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.861282980819883e-10,
  "median_lpips": 2.2341193478547794e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3783315396884823e-12,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.37728366851806,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.686436979199965e-10,
  "median_lpips": 3.132373110892317e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.696913843479592e-12,
  "mean_fracchg": 3.828124840765668e-08
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.35371726512909,
  "median_psnr": 118.87702941894531,
  "mean_ssim": 0.9999999998509884,
  "mean_lpips": 7.311979873848753e-10,
  "median_lpips": 4.087945121300507e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5149696748922586e-11,
  "mean_fracchg": 2.3984374388419385e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.15677263498306,
  "median_psnr": 112.81193256378174,
  "mean_ssim": 0.9999999995231629,
  "mean_lpips": 1.778471877365928e-09,
  "median_lpips": 6.026178722695619e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.63827943669784e-11,
  "mean_fracchg": 8.390624830667548e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.29033567667007,
  "median_psnr": 108.1813383102417,
  "mean_ssim": 0.9999999985992909,
  "mean_lpips": 3.379782308508486e-09,
  "median_lpips": 9.33334465269553e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.265979744241085e-10,
  "mean_fracchg": 1.959374938849123e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 103.83918335914612,
  "median_psnr": 102.69182682037354,
  "mean_ssim": 0.9999999855160713,
  "mean_lpips": 1.9154874288401257e-08,
  "median_lpips": 1.79913101083784e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.196178923000695e-10,
  "mean_fracchg": 8.741406017861664e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 100.50086538553238,
  "median_psnr": 100.2717638015747,
  "mean_ssim": 0.9999999723136425,
  "mean_lpips": 2.397771320529969e-08,
  "median_lpips": 2.4848200164129253e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.1163561478392188e-09,
  "mean_fracchg": 1.3267187131418722e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.76572922706605,
  "median_psnr": 104.8701000213623,
  "mean_ssim": 0.9999999448955059,
  "mean_lpips": 3.5005401571698634e-08,
  "median_lpips": 1.3207949178806189e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.7136360114590466e-09,
  "mean_fracchg": 7.424218532491978e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.61220375299453,
  "median_psnr": 104.87321376800537,
  "mean_ssim": 0.9999999153316022,
  "mean_lpips": 4.870300051858417e-08,
  "median_lpips": 1.3294800260688078e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.5152891341997986e-09,
  "mean_fracchg": 8.064843518923226e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.87049823999405,
  "median_psnr": 105.0694990158081,
  "mean_ssim": 0.9999998897612095,
  "mean_lpips": 5.370271089142176e-08,
  "median_lpips": 1.2713511354789375e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.080507329922751e-09,
  "mean_fracchg": 7.260156075687973e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.46513698577881,
  "median_psnr": 105.91021537780762,
  "mean_ssim": 0.9999998006820678,
  "mean_lpips": 1.943438612313128e-07,
  "median_lpips": 1.1938304789183007e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.157351259634399e-09,
  "mean_fracchg": 7.954687287679007e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.18689469099044,
  "median_psnr": 105.67474842071533,
  "mean_ssim": 0.9999999105930328,
  "mean_lpips": 5.4174421875022156e-08,
  "median_lpips": 1.1860418203113454e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.670946122364319e-09,
  "mean_fracchg": 8.015624778465736e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.13122655153275,
  "median_psnr": 105.39068698883057,
  "mean_ssim": 0.9999999189078808,
  "mean_lpips": 5.05316625540839e-08,
  "median_lpips": 1.1974047864349302e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.282338227090136e-09,
  "mean_fracchg": 7.849999781228689e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 78.00626154899597,
  "median_psnr": 78.49015951156616,
  "mean_ssim": 0.9998189341425896,
  "mean_lpips": 0.00030390909451292764,
  "median_lpips": 2.695718563927585e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.533770587265198e-05,
  "mean_fracchg": 0.000266317180452063
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 76.3068077301979,
  "median_psnr": 73.83299589157104,
  "mean_ssim": 0.9999950872659683,
  "mean_lpips": 4.904568761500531e-06,
  "median_lpips": 6.722365810674091e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.3342484606031167e-07,
  "mean_fracchg": 0.00012083593452001651
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.95820226192474,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.159182602629927e-11,
  "median_lpips": 2.766477693628977e-12,
  "cat_rate": 0.0,
  "mean_mse": 4.7686021878875444e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.87793111801147,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.890451076704743e-11,
  "median_lpips": 3.1238863926197347e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.443581175025642e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.53018372058868,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.571477854057543e-10,
  "median_lpips": 6.348581729764824e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.182223301984633e-13,
  "mean_fracchg": 7.812499575265974e-09
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.0035913515091,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 3.0727740605225513e-10,
  "median_lpips": 1.0742130102103786e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.9503673204635636e-12,
  "mean_fracchg": 8.984374653664418e-08
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.31050114631653,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997317791,
  "mean_lpips": 6.783493893602238e-10,
  "median_lpips": 1.5307798778563253e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2023012461130531e-11,
  "mean_fracchg": 5.492187333970833e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.97068354129792,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999980330467,
  "mean_lpips": 3.2738272094851787e-09,
  "median_lpips": 2.3218571509886488e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.225231205669366e-11,
  "mean_fracchg": 1.5210936967378076e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.11991030693054,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999915659428,
  "mean_lpips": 8.423341957891149e-09,
  "median_lpips": 3.292772027263524e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7259031987519258e-10,
  "mean_fracchg": 2.7843749313092303e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.94395309209824,
  "median_psnr": 118.30049991607666,
  "mean_ssim": 0.9999999621808529,
  "mean_lpips": 3.085015200513677e-08,
  "median_lpips": 4.757201854665993e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.106892729589522e-10,
  "mean_fracchg": 5.643749867431325e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.42480773925782,
  "median_psnr": 110.73349952697754,
  "mean_ssim": 0.9999999034404755,
  "mean_lpips": 8.493142668784963e-08,
  "median_lpips": 7.534383117402399e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.164587440108588e-09,
  "mean_fracchg": 8.317968518383623e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.89243203163147,
  "median_psnr": 112.48193264007568,
  "mean_ssim": 0.9999998045563698,
  "mean_lpips": 2.4578910627487677e-07,
  "median_lpips": 6.946290764808793e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0544362017636888e-08,
  "mean_fracchg": 9.071874744222442e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.06291669607162,
  "median_psnr": 114.70468521118164,
  "mean_ssim": 0.9999990049600601,
  "mean_lpips": 5.313506945852593e-06,
  "median_lpips": 5.881549136610431e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.77701417730367e-08,
  "mean_fracchg": 9.078124776578989e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.41837841987609,
  "median_psnr": 114.48834419250488,
  "mean_ssim": 0.9999982258975506,
  "mean_lpips": 8.664736196430973e-06,
  "median_lpips": 5.887141052429712e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.1029550212410087e-07,
  "mean_fracchg": 1.0324218496634785e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.05398915410042,
  "median_psnr": 114.7926139831543,
  "mean_ssim": 0.9999972306489945,
  "mean_lpips": 1.718117347826272e-05,
  "median_lpips": 6.035751620725449e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.5472715599070377e-07,
  "mean_fracchg": 1.1028124770120939e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.97481825351716,
  "median_psnr": 114.444260597229,
  "mean_ssim": 0.9999987186789513,
  "mean_lpips": 6.175022959616225e-06,
  "median_lpips": 5.978728068178896e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.33949510818616e-08,
  "mean_fracchg": 8.497656010320042e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 76.05093461155892,
  "median_psnr": 59.00855541229248,
  "mean_ssim": 0.9999435116350651,
  "mean_lpips": 0.0003935358455832779,
  "median_lpips": 2.420797864033375e-05,
  "cat_rate": 0.1905,
  "mean_mse": 5.524672555068128e-06,
  "mean_fracchg": 6.139531101229067e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 106.21524492263794,
  "median_psnr": 108.82890701293945,
  "mean_ssim": 0.9999997212290764,
  "mean_lpips": 2.0261843142289882e-07,
  "median_lpips": 9.528676736536568e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.037214069590938e-09,
  "mean_fracchg": 1.4486718385683162e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2264959353981495e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.465902001328721e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0529614683868372e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.7688756060885142e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.97660326957703,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.480110987115824e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.8307213733934254e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.94027473449707,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.482600494090564e-11,
  "median_lpips": 2.9764423437883344e-17,
  "cat_rate": 0.0,
  "mean_mse": 8.409845596565005e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.89320851802826,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.61263837000733e-11,
  "median_lpips": 5.813547993699375e-12,
  "cat_rate": 0.0,
  "mean_mse": 1.63601317556081e-13,
  "mean_fracchg": 2.343749883948476e-09
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.70155079364777,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3070650782280386e-10,
  "median_lpips": 4.3856848708223595e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.931473185756262e-13,
  "mean_fracchg": 3.3593748582916304e-08
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.22331389904022,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 2.9012935481065327e-10,
  "median_lpips": 7.055874981509724e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.835185481824546e-12,
  "mean_fracchg": 1.8906249539440977e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.65938741922379,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999993741512,
  "mean_lpips": 7.986929196442661e-10,
  "median_lpips": 1.1622762821628108e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.4366443099506804e-11,
  "mean_fracchg": 4.101562399796421e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.45682081699371,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999958276748,
  "mean_lpips": 3.953817255069687e-09,
  "median_lpips": 1.7025424819960833e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3892457745563856e-10,
  "mean_fracchg": 9.820312330361958e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.22488468408585,
  "median_psnr": 115.95450401306152,
  "mean_ssim": 0.9999999409019947,
  "mean_lpips": 5.331038327406825e-08,
  "median_lpips": 4.79208978054757e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.533303448296464e-09,
  "mean_fracchg": 6.9210935853334375e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.31021710634232,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999967515468,
  "mean_lpips": 3.7527870516532765e-09,
  "median_lpips": 1.7333144641806797e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0194237599836271e-10,
  "mean_fracchg": 1.0492187121258212e-06
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.14449519395828,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999993443489,
  "mean_lpips": 1.1888454964042648e-09,
  "median_lpips": 1.4690462041277996e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.568726471081269e-11,
  "mean_fracchg": 5.335937339054908e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.2995787191391,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994039536,
  "mean_lpips": 1.2820667193816124e-09,
  "median_lpips": 1.4474797055408217e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.430632717010904e-11,
  "mean_fracchg": 6.374999837817086e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.13173891544342,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999992847443,
  "mean_lpips": 1.2966653224966382e-09,
  "median_lpips": 1.4362629141562167e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.3760484396022123e-11,
  "mean_fracchg": 6.031249849911546e-07
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 70.47258203148841,
  "median_psnr": 57.54841089248657,
  "mean_ssim": 0.9999526091814042,
  "mean_lpips": 0.00028883212834503153,
  "median_lpips": 4.542675378615968e-05,
  "cat_rate": 0.0,
  "mean_mse": 4.718817764645806e-06,
  "mean_fracchg": 5.39117173503314e-05
 },
 {
  "scene": "ficus",
  "prec": "bf16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 117.11357776165009,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999940097332,
  "mean_lpips": 6.497389546743988e-09,
  "median_lpips": 2.0262277966587305e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.239023940502603e-10,
  "mean_fracchg": 1.300781210943569e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.78662753820419,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999998152256,
  "mean_lpips": 1.8584655242750156e-09,
  "median_lpips": 1.6941695268890555e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.8942150914769556e-11,
  "mean_fracchg": 2.0703124420151653e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.00382901191712,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999975562096,
  "mean_lpips": 2.502849829416457e-09,
  "median_lpips": 2.6768808003563294e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.306499872777185e-11,
  "mean_fracchg": 5.773437371203727e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.42327614068985,
  "median_psnr": 119.01349067687988,
  "mean_ssim": 0.9999999905824661,
  "mean_lpips": 7.282487060816872e-09,
  "median_lpips": 3.63557295379735e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.6011212104336085e-10,
  "mean_fracchg": 1.7906249445900357e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.3083091711998,
  "median_psnr": 114.38314914703369,
  "mean_ssim": 0.9999999747276306,
  "mean_lpips": 1.4049687246084963e-08,
  "median_lpips": 5.064978159108335e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.876935582473857e-10,
  "mean_fracchg": 2.962499917941841e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 107.6440342950821,
  "median_psnr": 108.96680355072021,
  "mean_ssim": 0.9999998767077923,
  "mean_lpips": 9.720097222096824e-08,
  "median_lpips": 7.663576162553198e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.006587239393963e-09,
  "mean_fracchg": 5.951562347604522e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 103.66864899635316,
  "median_psnr": 104.40388202667236,
  "mean_ssim": 0.9999997611641884,
  "mean_lpips": 1.520263630776546e-07,
  "median_lpips": 1.2888041189818011e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.182164718484105e-09,
  "mean_fracchg": 1.2153124651149483e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 99.45551669597626,
  "median_psnr": 98.92575740814209,
  "mean_ssim": 0.999999151468277,
  "mean_lpips": 8.8612807658139e-07,
  "median_lpips": 3.092808675830838e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.542397013155465e-08,
  "mean_fracchg": 2.0686718169713458e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 96.0555510520935,
  "median_psnr": 95.36478996276855,
  "mean_ssim": 0.999998142004013,
  "mean_lpips": 3.6641974956872172e-06,
  "median_lpips": 6.392006701716468e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.225276922909708e-08,
  "mean_fracchg": 2.84367179518199e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 94.33565849304199,
  "median_psnr": 93.73551368713379,
  "mean_ssim": 0.9999967614114285,
  "mean_lpips": 1.2618028358108432e-05,
  "median_lpips": 9.47691303210263e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.982197099835547e-08,
  "mean_fracchg": 3.5865624147731975e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 91.52037082672119,
  "median_psnr": 90.97201347351074,
  "mean_ssim": 0.9999940263926983,
  "mean_lpips": 2.311642400241726e-05,
  "median_lpips": 1.5040111378539223e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.6603978820620982e-07,
  "mean_fracchg": 4.501640503144699e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.2408267724514,
  "median_psnr": 89.79948043823242,
  "mean_ssim": 0.9999784674048424,
  "mean_lpips": 0.00015851702848123278,
  "median_lpips": 2.3352159317369114e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.04814166250124e-06,
  "mean_fracchg": 6.656640432851191e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.05799012422561,
  "median_psnr": 87.79701232910156,
  "mean_ssim": 0.9999768099784851,
  "mean_lpips": 0.00032802678663025673,
  "median_lpips": 6.819258047130461e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.888092787204624e-07,
  "mean_fracchg": 7.296562331862332e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.71658634066581,
  "median_psnr": 88.75173091888428,
  "mean_ssim": 0.9999830295443535,
  "mean_lpips": 0.00018787942743045782,
  "median_lpips": 3.7066179459088744e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.221746422465908e-07,
  "mean_fracchg": 6.245156101186922e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.8984765291214,
  "median_psnr": 90.54141044616699,
  "mean_ssim": 0.9999952232837677,
  "mean_lpips": 8.245479866864996e-06,
  "median_lpips": 1.5174098422221505e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.0088933058546062e-07,
  "mean_fracchg": 4.5333592691918054e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.44744035959243,
  "median_psnr": 104.6027946472168,
  "mean_ssim": 0.9999997599124908,
  "mean_lpips": 1.6988143275633393e-06,
  "median_lpips": 1.3741543458678507e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.9652923789545065e-09,
  "mean_fracchg": 1.0288280984980247e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 88.92776015520096,
  "median_psnr": 88.32621574401855,
  "mean_ssim": 0.9999885784983635,
  "mean_lpips": 3.772973524490193e-05,
  "median_lpips": 4.581564994055043e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.259277865884453e-07,
  "mean_fracchg": 6.805859217132592e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.88977352619172,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.4476998933716126e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0980557663098284e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.68223824977875,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.053113131298544e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.3715922827830797e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.41248333454132,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2217096996004305e-10,
  "median_lpips": 7.465320744722713e-18,
  "cat_rate": 0.0,
  "mean_mse": 8.75246686901691e-13,
  "mean_fracchg": 8.593749669216777e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.71131467819214,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1575005926928363e-10,
  "median_lpips": 1.9694545473625258e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.4905979516434424e-12,
  "mean_fracchg": 6.093749811952875e-08
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.03149022102356,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.3892040247153634e-10,
  "median_lpips": 5.484133286381976e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.178198251464748e-12,
  "mean_fracchg": 1.2265624673091225e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.83526242733002,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 7.964950684176548e-10,
  "median_lpips": 7.172168067781648e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.6887261514389976e-11,
  "mean_fracchg": 4.890624877589289e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.12380378723145,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999973773956,
  "mean_lpips": 2.6488538080675587e-09,
  "median_lpips": 1.1325138396522938e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1357228957148753e-10,
  "mean_fracchg": 1.2734374535057214e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.95806873321533,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999887645245,
  "mean_lpips": 1.0569155571219386e-08,
  "median_lpips": 2.431158052651483e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.966032290402826e-10,
  "mean_fracchg": 3.306249890329127e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.65903487682343,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999381005764,
  "mean_lpips": 5.022566349430311e-08,
  "median_lpips": 2.9096566822595094e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.7878401263426876e-09,
  "mean_fracchg": 6.978906059430301e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 109.12997741937637,
  "median_psnr": 115.85559368133545,
  "mean_ssim": 0.9999990923702717,
  "mean_lpips": 1.2183263901427482e-06,
  "median_lpips": 4.184397134343598e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.3399189507364226e-08,
  "mean_fracchg": 1.696328071170683e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.64652951836587,
  "median_psnr": 95.3497838973999,
  "mean_ssim": 0.9999903845787048,
  "mean_lpips": 1.6321681301077537e-05,
  "median_lpips": 6.6615595262220495e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.7039453028848194e-07,
  "mean_fracchg": 0.00013170390305674572
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.89478817939758,
  "median_psnr": 103.9408826828003,
  "mean_ssim": 0.9999936445653439,
  "mean_lpips": 9.312875167465639e-06,
  "median_lpips": 1.4664639502726118e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.6370247125915214e-07,
  "mean_fracchg": 0.00013846327764559872
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.7729288315773,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999717473984,
  "mean_lpips": 1.8017205491071356e-08,
  "median_lpips": 1.9521846639225515e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0037330487790075e-09,
  "mean_fracchg": 3.1546874048444805e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 113.05679719686508,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999698996543,
  "mean_lpips": 1.7150136156169253e-08,
  "median_lpips": 1.8449410055243476e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.18153116365885e-10,
  "mean_fracchg": 3.920312402669879e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 64.64429679870605,
  "median_psnr": 65.36632776260376,
  "mean_ssim": 0.9984816666841507,
  "mean_lpips": 0.0059931121043786464,
  "median_lpips": 0.00014598199049942195,
  "cat_rate": 0.0,
  "mean_mse": 8.013648266531685e-05,
  "mean_fracchg": 0.006721538119635739
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 58.576900608837605,
  "median_psnr": 56.54204607009888,
  "mean_ssim": 0.9966617711484432,
  "mean_lpips": 0.00857389831067198,
  "median_lpips": 0.00028760291752405465,
  "cat_rate": 0.004,
  "mean_mse": 0.0014133768319272082,
  "mean_fracchg": 0.12900730598577956
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.97118674755096,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.7889717892267492e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.6453292100299957e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.94481773853302,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.25980337575191e-11,
  "median_lpips": 3.709414393487766e-20,
  "cat_rate": 0.0,
  "mean_mse": 5.440315204991727e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.88412019252777,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.011873075930771e-11,
  "median_lpips": 1.5283091567925696e-17,
  "cat_rate": 0.0,
  "mean_mse": 1.8261555864032184e-13,
  "mean_fracchg": 3.12499992105586e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.77006802082062,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.610457854400947e-11,
  "median_lpips": 1.5033140531028888e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.7456302134858125e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.39343932628631,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4844722443631801e-10,
  "median_lpips": 4.168331131648717e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.100799487132318e-13,
  "mean_fracchg": 7.031249765532266e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.79077215671539,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 2.2339710485790069e-10,
  "median_lpips": 9.841568532342748e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.8744567148525374e-12,
  "mean_fracchg": 3.906249901319825e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.79904222011567,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 4.074088820640086e-10,
  "median_lpips": 1.535108914985095e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.826405349007171e-12,
  "mean_fracchg": 1.3984374902520358e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.63224598884582,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995529651,
  "mean_lpips": 7.022555674873631e-10,
  "median_lpips": 1.9897944403268752e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.5922101229956537e-11,
  "mean_fracchg": 3.718749887298145e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.55669048786163,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999991953373,
  "mean_lpips": 2.0018030836951745e-09,
  "median_lpips": 3.076307264482381e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.146209861082414e-11,
  "mean_fracchg": 1.0031249768758244e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.74075718879699,
  "median_psnr": 114.96018886566162,
  "mean_ssim": 0.9999999931752682,
  "mean_lpips": 6.1604738094165115e-09,
  "median_lpips": 4.4981972313618e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.19010671169769e-10,
  "mean_fracchg": 3.3492186874468643e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.20858703613281,
  "median_psnr": 111.79493427276611,
  "mean_ssim": 0.9999999826550484,
  "mean_lpips": 1.623940281781995e-08,
  "median_lpips": 6.225824300543081e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.043398007928727e-10,
  "mean_fracchg": 5.6046873485229295e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.18711102724075,
  "median_psnr": 104.598708152771,
  "mean_ssim": 0.9999998389482498,
  "mean_lpips": 1.549791720095969e-07,
  "median_lpips": 1.2333652987805976e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.628573721766107e-09,
  "mean_fracchg": 1.3486718411968469e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.59389005422592,
  "median_psnr": 102.28838443756104,
  "mean_ssim": 0.999999794960022,
  "mean_lpips": 1.7159369386851703e-07,
  "median_lpips": 1.658061354881113e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.501959593017587e-09,
  "mean_fracchg": 1.4085155832333386e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.86168982982636,
  "median_psnr": 106.98737144470215,
  "mean_ssim": 0.9999999131262303,
  "mean_lpips": 7.365816937453857e-08,
  "median_lpips": 9.933726063948711e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.155389406259603e-09,
  "mean_fracchg": 9.182812254948658e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.87804132461548,
  "median_psnr": 101.3091516494751,
  "mean_ssim": 0.9999998362362384,
  "mean_lpips": 1.5682492193835417e-07,
  "median_lpips": 2.0952978241339792e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.5310823607092435e-09,
  "mean_fracchg": 1.4362499639048565e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 103.08930782318116,
  "median_psnr": 103.42585563659668,
  "mean_ssim": 0.9999997494518756,
  "mean_lpips": 2.6377725764374377e-07,
  "median_lpips": 1.561093587731932e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.476335946102537e-09,
  "mean_fracchg": 1.4034374645746084e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.94180411338806,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.061461834843665e-11,
  "median_lpips": 1.778938541613373e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.672339419776411e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.87489747047424,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.289068581546071e-11,
  "median_lpips": 5.396938451696087e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.1872460398613672e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.67286991596222,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.465100072708136e-10,
  "median_lpips": 9.890352425934168e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.052872698268755e-13,
  "mean_fracchg": 3.12499992105586e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.45613407611847,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0164128145755749e-10,
  "median_lpips": 1.4838585915555313e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.768096399670847e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.73431557655334,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.029030273997161e-10,
  "median_lpips": 2.2099354290983086e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6856124071960671e-12,
  "mean_fracchg": 6.249999785268301e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.42939558982849,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.3887653665542023e-10,
  "median_lpips": 3.0954472318711623e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.736121830856482e-12,
  "mean_fracchg": 1.3281249550800566e-08
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.29510242938996,
  "median_psnr": 117.59971618652344,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 7.62054501806004e-10,
  "median_lpips": 4.176939905065069e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2350196028127326e-11,
  "mean_fracchg": 1.898437454883606e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.09558590888977,
  "median_psnr": 112.86586284637451,
  "mean_ssim": 0.9999999993741512,
  "mean_lpips": 1.4087264752667855e-09,
  "median_lpips": 6.209837088988479e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.7821199763590766e-11,
  "mean_fracchg": 6.507812317977369e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.43685678005218,
  "median_psnr": 108.19047451019287,
  "mean_ssim": 0.9999999959170819,
  "mean_lpips": 4.68804729944239e-09,
  "median_lpips": 8.957987407409718e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.642149532248003e-10,
  "mean_fracchg": 2.513281183325944e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 103.94803596496583,
  "median_psnr": 102.71251678466797,
  "mean_ssim": 0.9999999833703042,
  "mean_lpips": 1.9750033485136253e-08,
  "median_lpips": 1.7197973600779903e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.463325150523899e-10,
  "mean_fracchg": 9.04687470853105e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 100.5103295993805,
  "median_psnr": 100.23754119873047,
  "mean_ssim": 0.999999971151352,
  "mean_lpips": 2.4262220841900338e-08,
  "median_lpips": 2.558869671709374e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.067206639207892e-09,
  "mean_fracchg": 1.2546874639326688e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.24815807580949,
  "median_psnr": 105.32787322998047,
  "mean_ssim": 0.9999999623894692,
  "mean_lpips": 4.5243427170635115e-08,
  "median_lpips": 1.262111637423402e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.5185368133032683e-09,
  "mean_fracchg": 7.178906022090814e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.17259751558304,
  "median_psnr": 105.55472373962402,
  "mean_ssim": 0.9999998659193515,
  "mean_lpips": 7.74788999862435e-08,
  "median_lpips": 1.2077866484716537e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.5246287452178895e-09,
  "mean_fracchg": 7.555468529574228e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.80720228433609,
  "median_psnr": 105.11990547180176,
  "mean_ssim": 0.9999999249875545,
  "mean_lpips": 7.400343266430234e-08,
  "median_lpips": 1.3275330834616739e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.746528465426608e-09,
  "mean_fracchg": 7.4281247945009455e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 77.99641479372978,
  "median_psnr": 78.72987270355225,
  "mean_ssim": 0.9998215900957584,
  "mean_lpips": 0.00030122149341766714,
  "median_lpips": 2.252286677162374e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.435264679758413e-05,
  "mean_fracchg": 0.00026402186815823825
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 76.11723661899566,
  "median_psnr": 74.01372909545898,
  "mean_ssim": 0.9999949001371861,
  "mean_lpips": 4.551003305126938e-06,
  "median_lpips": 6.548680175910704e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.414270935022048e-07,
  "mean_fracchg": 0.00012415546550647604
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.922582570083769e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0050324249990639e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.1234027449509484e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.3826823670290062e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98916276931763,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.403980500353582e-11,
  "median_lpips": 5.497623555280359e-19,
  "cat_rate": 0.0,
  "mean_mse": 1.498850441468797e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96468140602111,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.730208235805071e-11,
  "median_lpips": 2.1477761280900513e-15,
  "cat_rate": 0.0,
  "mean_mse": 4.0763657833092455e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.88533214569092,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.86646985770513e-11,
  "median_lpips": 2.364085403133709e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.3077063887558278e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.53895763874054,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 1.7072289842244523e-10,
  "median_lpips": 5.5752876274017815e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.797506025781974e-13,
  "mean_fracchg": 8.59374949868652e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.05918153762818,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.1653877237546774e-10,
  "median_lpips": 1.0620176266185055e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.6263747406375027e-12,
  "mean_fracchg": 7.031249759847925e-08
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.004256234169,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996125698,
  "mean_lpips": 7.479176101404885e-10,
  "median_lpips": 1.7795213219651274e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2262210068289124e-11,
  "mean_fracchg": 5.468749841384124e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.89849334955215,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999979436398,
  "mean_lpips": 2.6045410754529315e-09,
  "median_lpips": 2.2731985738211336e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.7308318244658894e-11,
  "mean_fracchg": 1.4664062025531166e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.95496438026429,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999988347292,
  "mean_lpips": 8.66236462826424e-09,
  "median_lpips": 3.0985944365902185e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.8303032557895272e-10,
  "mean_fracchg": 3.3734374201799254e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.79309571504592,
  "median_psnr": 117.38135814666748,
  "mean_ssim": 0.9999999587237834,
  "mean_lpips": 3.539060514719035e-08,
  "median_lpips": 4.929757990712602e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.227520036154286e-10,
  "mean_fracchg": 7.934374765625307e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.28999340772629,
  "median_psnr": 110.2491044998169,
  "mean_ssim": 0.9999999199211598,
  "mean_lpips": 9.139981818755551e-08,
  "median_lpips": 8.317919408806773e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.15918809251608e-09,
  "mean_fracchg": 8.67656227757152e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.1687461733818,
  "median_psnr": 111.3713550567627,
  "mean_ssim": 0.9999996198415756,
  "mean_lpips": 7.316448550305006e-07,
  "median_lpips": 7.533230428347082e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.740182397679192e-08,
  "mean_fracchg": 9.674999732737888e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.27868627309799,
  "median_psnr": 113.91258239746094,
  "mean_ssim": 0.9999989191889763,
  "mean_lpips": 3.4906738483000016e-06,
  "median_lpips": 6.363178040036388e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.639938334077427e-08,
  "mean_fracchg": 9.717968494214802e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 75.84053294301033,
  "median_psnr": 59.55610990524292,
  "mean_ssim": 0.9999448650479317,
  "mean_lpips": 0.0003673005915488326,
  "median_lpips": 2.166135254810797e-05,
  "cat_rate": 0.2005,
  "mean_mse": 5.648076902669601e-06,
  "mean_fracchg": 6.632890456103269e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 106.42962662220002,
  "median_psnr": 108.7617826461792,
  "mean_ssim": 0.9999997426271439,
  "mean_lpips": 2.2520846908696886e-07,
  "median_lpips": 9.459566463476676e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.334689593166522e-09,
  "mean_fracchg": 1.3553905900835162e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.251606895222747e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.956173213778578e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.056781487879065e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.795011884129957e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.860882577798018e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.0695805504785266e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2653465155625392e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.914613902738769e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99996007919312,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.937068460216935e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.1983351579181325e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96730862140656,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.129294002808479e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.5603158914672835e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.93375087738038,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.83552637954567e-11,
  "median_lpips": 1.3056994353079319e-16,
  "cat_rate": 0.0,
  "mean_mse": 9.14403831305696e-14,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.84140107154846,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.444786449681212e-11,
  "median_lpips": 8.911232429048566e-12,
  "cat_rate": 0.0,
  "mean_mse": 2.4979301616144734e-13,
  "mean_fracchg": 3.124999864212441e-09
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.74803141117096,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.288895641775614e-10,
  "median_lpips": 3.888146402064585e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.304884710267163e-13,
  "mean_fracchg": 1.5624999775809556e-08
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.27233210086823,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 2.428554073942447e-10,
  "median_lpips": 8.314977872903029e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.900506014891062e-12,
  "mean_fracchg": 1.1171874643878255e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.46073460102082,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995231629,
  "mean_lpips": 8.607372571471722e-10,
  "median_lpips": 1.219808420938051e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.821328393163517e-11,
  "mean_fracchg": 4.937499892889719e-07
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.23111140012742,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999945163727,
  "mean_lpips": 6.767795253621244e-09,
  "median_lpips": 1.6531923052731656e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.3121229808309253e-10,
  "mean_fracchg": 2.5367187027427463e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.38955357313156,
  "median_psnr": 115.66166877746582,
  "mean_ssim": 0.9999999373853207,
  "mean_lpips": 5.916468590774287e-08,
  "median_lpips": 4.903991379645589e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.8797607950705515e-09,
  "mean_fracchg": 4.82812485120121e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.21783596038819,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999959766864,
  "mean_lpips": 5.4317810009099085e-09,
  "median_lpips": 1.8571272991652066e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.279145361533617e-10,
  "mean_fracchg": 1.2703124597237546e-06
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 74.83269288539887,
  "median_psnr": 63.089966773986816,
  "mean_ssim": 0.9999687648713589,
  "mean_lpips": 0.00018077753596299279,
  "median_lpips": 8.139843885146547e-06,
  "cat_rate": 0.0,
  "mean_mse": 2.838625034191844e-06,
  "mean_fracchg": 5.449140479572634e-05
 },
 {
  "scene": "ficus",
  "prec": "fp16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 117.09533160686493,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999960958957,
  "mean_lpips": 4.6896671177609184e-09,
  "median_lpips": 2.008027494282416e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.9808250722606614e-10,
  "mean_fracchg": 1.0296874724531336e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.459315976287745e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.524922883646046e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99928030014038,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.049430164869899e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.979450936176954e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.326413689224481e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.301439246603496e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.2431355356311693e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3951153954173536e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99865368843079,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.871283013158159e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.452270211279877e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98699462890625,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0013776427982562e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.536304061872592e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98202447414398,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6993635988282376e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.77524005235807e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96243152141571,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5301312214943807e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.399308726494978e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.93644434928893,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.9782267342230237e-11,
  "median_lpips": 3.2667500651602512e-18,
  "cat_rate": 0.0,
  "mean_mse": 6.242064004901999e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.8138813829422,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.633527941741476e-11,
  "median_lpips": 1.9331570374971248e-14,
  "cat_rate": 0.0,
  "mean_mse": 7.741171335457316e-13,
  "mean_fracchg": 7.0312498792191034e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.71565932273865,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.385012390492233e-11,
  "median_lpips": 2.3218125339008466e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.014927765143113e-13,
  "mean_fracchg": 5.4687497481609174e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.40478796482085,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.590804490456098e-10,
  "median_lpips": 5.829160938664035e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.2401457586297032e-12,
  "mean_fracchg": 1.953124916553861e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.72004706382751,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995827675,
  "mean_lpips": 3.706109224462374e-10,
  "median_lpips": 1.1126001855932266e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1419543315823617e-11,
  "mean_fracchg": 9.843749552373993e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.55414289236069,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998509884,
  "mean_lpips": 5.929325759021281e-10,
  "median_lpips": 1.7107354421952436e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.2243773050299602e-11,
  "mean_fracchg": 2.164062433394065e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.1140591287613,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999986290932,
  "mean_lpips": 1.4895512403948204e-09,
  "median_lpips": 2.422298195359218e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.4018218906153e-11,
  "mean_fracchg": 6.156249796731573e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.54238918304443,
  "median_psnr": 118.6532974243164,
  "mean_ssim": 0.9999999934434891,
  "mean_lpips": 7.632027772986138e-09,
  "median_lpips": 3.605800796835368e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.1469858751865253e-10,
  "mean_fracchg": 1.732031208518947e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.1134632754326,
  "median_psnr": 113.69007110595703,
  "mean_ssim": 0.9999999803900719,
  "mean_lpips": 1.008961767423126e-08,
  "median_lpips": 5.183107276707233e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.873350601014855e-10,
  "mean_fracchg": 3.0046874115896573e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 107.59929921388625,
  "median_psnr": 109.449143409729,
  "mean_ssim": 0.9999998455345631,
  "mean_lpips": 1.2700583574589878e-07,
  "median_lpips": 7.174816851751586e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.881121676196952e-09,
  "mean_fracchg": 7.118749827043303e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.36653091669082,
  "median_psnr": 105.71463108062744,
  "mean_ssim": 0.9999997346997261,
  "mean_lpips": 1.9958063305504469e-07,
  "median_lpips": 1.07973541219053e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.081035847954613e-09,
  "mean_fracchg": 1.168515594525843e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 100.06430022001267,
  "median_psnr": 99.86502647399902,
  "mean_ssim": 0.9999991970360279,
  "mean_lpips": 6.87806281975535e-07,
  "median_lpips": 2.7462609963890827e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.662726332822055e-08,
  "mean_fracchg": 1.9328905737779677e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 96.0001612663269,
  "median_psnr": 95.54815292358398,
  "mean_ssim": 0.9999984295070171,
  "mean_lpips": 4.058210586993025e-06,
  "median_lpips": 5.9795799423056906e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.85043624917249e-08,
  "mean_fracchg": 2.9433593003489023e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 93.84444731712341,
  "median_psnr": 92.86662578582764,
  "mean_ssim": 0.999995791643858,
  "mean_lpips": 1.8817820657764675e-05,
  "median_lpips": 1.0383075732534053e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.1565206672856448e-07,
  "mean_fracchg": 3.642421784417138e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 91.798889670372,
  "median_psnr": 91.1334228515625,
  "mean_ssim": 0.9999951000511647,
  "mean_lpips": 1.5794277737293035e-05,
  "median_lpips": 1.5855323276525723e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.3211073259307253e-07,
  "mean_fracchg": 4.4454686343158304e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.45940181016923,
  "median_psnr": 89.99855995178223,
  "mean_ssim": 0.9999758297801018,
  "mean_lpips": 0.00017571649723363455,
  "median_lpips": 2.400905163568723e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.242476367220684e-06,
  "mean_fracchg": 6.395390438342475e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 87.92071517586709,
  "median_psnr": 88.3074426651001,
  "mean_ssim": 0.9999715060293675,
  "mean_lpips": 0.00035160681755231314,
  "median_lpips": 7.468322138493022e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.1107065999982399e-06,
  "mean_fracchg": 7.827343559756628e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.11710684776307,
  "median_psnr": 89.1373062133789,
  "mean_ssim": 0.9999835193753243,
  "mean_lpips": 0.00017351826508565856,
  "median_lpips": 3.303296836065783e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.593835888424396e-07,
  "mean_fracchg": 6.167265455570714e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 90.28526538133622,
  "median_psnr": 90.32653331756592,
  "mean_ssim": 0.9999910829663277,
  "mean_lpips": 3.596803889496172e-05,
  "median_lpips": 1.7733179369372465e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.78001772001148e-07,
  "mean_fracchg": 5.519374835103008e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.11261387586593,
  "median_psnr": 90.56189060211182,
  "mean_ssim": 0.9999935104846954,
  "mean_lpips": 8.92848258072487e-06,
  "median_lpips": 1.607134070269467e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.171904149711176e-07,
  "mean_fracchg": 4.852656133766686e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.14201916694641,
  "median_psnr": 90.78545570373535,
  "mean_ssim": 0.9999931543767452,
  "mean_lpips": 8.078982235081742e-06,
  "median_lpips": 1.4699600647816169e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.5692305710455485e-07,
  "mean_fracchg": 5.219140504289044e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 91.15812885642052,
  "median_psnr": 90.66140174865723,
  "mean_ssim": 0.9999940044283867,
  "mean_lpips": 8.952147895728204e-06,
  "median_lpips": 1.4900352951485729e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.037268293202923e-07,
  "mean_fracchg": 4.8039842587854765e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.40794951677323,
  "median_psnr": 104.53232765197754,
  "mean_ssim": 0.999999814838171,
  "mean_lpips": 1.1217442508762171e-07,
  "median_lpips": 1.4300094997032886e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.308974744194283e-09,
  "mean_fracchg": 1.2762499778204984e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "means",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 88.99054863452912,
  "median_psnr": 88.26513290405273,
  "mean_ssim": 0.9999923422336578,
  "mean_lpips": 3.47006498970954e-05,
  "median_lpips": 4.725757563051047e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.3215303974467763e-07,
  "mean_fracchg": 5.719687355093584e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.846298184588768e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.677035759225307e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.310923860813086e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3943892668804473e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.403011547370468e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.3153918243416282e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.3408478250974734e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.0871406957642466e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99909276485442,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.039857792714708e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.59440328768489e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4096633249452213e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.772815863587792e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.864435996071373e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.073852238434474e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.517722999386665e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.128958987738472e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98730744361877,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.140050598197747e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2086669246899787e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99297525405883,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.278069269361086e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.5853432477532724e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99569538593292,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4780532066384197e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.506026090846245e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96878962993623,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0706034113472814e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.113431247216907e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.95618054389953,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.6734481080854023e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.8176721365377204e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.88510695457458,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.2998551177276555e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.18170966303872e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.6793821811676,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.619441614435646e-11,
  "median_lpips": 2.2206506234235066e-19,
  "cat_rate": 0.0,
  "mean_mse": 3.635965269712467e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.33914416313172,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.21928201650079e-10,
  "median_lpips": 1.8430012196366514e-16,
  "cat_rate": 0.0,
  "mean_mse": 9.957065286307114e-13,
  "mean_fracchg": 4.6874998815837896e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.83193931102753,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.877082934179462e-10,
  "median_lpips": 2.9095225577771555e-12,
  "cat_rate": 0.0,
  "mean_mse": 2.5781111999555387e-12,
  "mean_fracchg": 2.8906248701332514e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.7468885421753,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 4.861046056361865e-10,
  "median_lpips": 4.2034938030344193e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.293495307461948e-11,
  "mean_fracchg": 2.585937429557816e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.5421796798706,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995529651,
  "mean_lpips": 8.324804521035668e-10,
  "median_lpips": 8.650765867534993e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.137619426288782e-11,
  "mean_fracchg": 5.289062334554728e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.11534357786178,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999976456165,
  "mean_lpips": 3.1516552752225405e-09,
  "median_lpips": 1.2045804631544144e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4285508887931384e-10,
  "mean_fracchg": 1.3281249570127329e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.50111152887344,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999888837338,
  "mean_lpips": 1.0712730021656081e-08,
  "median_lpips": 2.370132284879034e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.334208583519587e-10,
  "mean_fracchg": 4.303906152756554e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.7205715417862,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998951256275,
  "mean_lpips": 9.294955427855588e-08,
  "median_lpips": 3.0042918153228015e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.4971437608361894e-09,
  "mean_fracchg": 8.546093517054487e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 109.00991004705429,
  "median_psnr": 115.01341342926025,
  "mean_ssim": 0.9999993816316127,
  "mean_lpips": 6.619033632920315e-07,
  "median_lpips": 4.152945487501114e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2676263377780978e-08,
  "mean_fracchg": 1.91359369367774e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.94275692105293,
  "median_psnr": 95.56974411010742,
  "mean_ssim": 0.9999915388524532,
  "mean_lpips": 1.526709361607076e-05,
  "median_lpips": 6.597430601829046e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.6202926944375846e-07,
  "mean_fracchg": 0.00013449140271677606
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 100.3353210067749,
  "median_psnr": 103.99575233459473,
  "mean_ssim": 0.9999947439432144,
  "mean_lpips": 6.089925867029641e-06,
  "median_lpips": 1.4559387584434091e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.6727458016731516e-07,
  "mean_fracchg": 0.00013100546532837144
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.83492776632309,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999778568744,
  "mean_lpips": 1.94101466899631e-08,
  "median_lpips": 1.92033278167969e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.698898140467752e-10,
  "mean_fracchg": 3.3812499282817043e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.7935120344162,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999758005143,
  "mean_lpips": 1.8756098249304684e-08,
  "median_lpips": 1.7946535924018292e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.124513788425498e-09,
  "mean_fracchg": 3.1171874135793586e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.51684073448182,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999834001064,
  "mean_lpips": 1.4119775179101478e-08,
  "median_lpips": 2.0294992075786666e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.826211507190055e-10,
  "mean_fracchg": 3.658593653369735e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.53750326395034,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999555647373,
  "mean_lpips": 3.1849159314971124e-08,
  "median_lpips": 1.920261866183992e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.318645693503465e-09,
  "mean_fracchg": 3.6695311426910847e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.95220536947251,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999526739121,
  "mean_lpips": 3.6961591727138487e-08,
  "median_lpips": 1.773310387420679e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5973084172573215e-09,
  "mean_fracchg": 5.4085936087062695e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 65.57317546606063,
  "median_psnr": 65.65918445587158,
  "mean_ssim": 0.9987450868785381,
  "mean_lpips": 0.005106883581867157,
  "median_lpips": 0.00014103477587923408,
  "cat_rate": 0.0,
  "mean_mse": 5.7894808770059745e-05,
  "mean_fracchg": 0.006186942026284271
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "scales",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 57.08925147563219,
  "median_psnr": 56.030516624450684,
  "mean_ssim": 0.9958716105520725,
  "mean_lpips": 0.010359044103785912,
  "median_lpips": 0.00036594590346794575,
  "cat_rate": 0.0055,
  "mean_mse": 0.001848401913506907,
  "mean_fracchg": 0.13534630604916914
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1097685652109421e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.158137694347562e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.361033826536711e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.271032439248093e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.344749847099729e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0432417501513048e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3609602443322613e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5198704926322133e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.30370570374718e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.7000144487669372e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.231045109533122e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.498866566257333e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.557113597143562e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.539256537536327e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.170173763591406e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.0541700616773577e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99907029151916,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.6441655920998124e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1182225304323845e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.552901729227808e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.4429721484346322e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98800026416778,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.009650702855826e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.976297415050988e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98854040622712,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.019847692668336e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.96596703759915e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98369424343109,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4156578000766632e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6849636129966732e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96817355632783,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3346733714170935e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.035788388186126e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92656438827515,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.918145650695786e-11,
  "median_lpips": 1.1167644604160811e-19,
  "cat_rate": 0.0,
  "mean_mse": 9.242005657753652e-14,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.87895918369293,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.730074152648741e-11,
  "median_lpips": 2.1587868814249773e-17,
  "cat_rate": 0.0,
  "mean_mse": 1.4499328540438056e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.68387241363526,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.36889653962515e-11,
  "median_lpips": 1.3279179405384367e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.7489985208841856e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.36112249851227,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 1.5342757707127647e-10,
  "median_lpips": 3.981717733303469e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.5754453674689057e-12,
  "mean_fracchg": 4.609374735764504e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.70731467723846,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 2.423552899122182e-10,
  "median_lpips": 8.323329178661076e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.7053313618549254e-12,
  "mean_fracchg": 4.374999952005965e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.84360354423524,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.60465885479604e-10,
  "median_lpips": 1.321060205672353e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.7532159996323266e-12,
  "mean_fracchg": 8.828124674664651e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.12041990756988,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 7.975391586256386e-10,
  "median_lpips": 2.2358648960052463e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.3323059378352873e-11,
  "mean_fracchg": 3.7343748994089763e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.24629783630371,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999979436398,
  "mean_lpips": 2.506019693755659e-09,
  "median_lpips": 3.0477149970398187e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0979246470716922e-10,
  "mean_fracchg": 1.3484374570680302e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.747064371109,
  "median_psnr": 115.44824123382568,
  "mean_ssim": 0.9999999898672104,
  "mean_lpips": 5.807762942264543e-09,
  "median_lpips": 4.263698144546524e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.975917753278994e-10,
  "mean_fracchg": 2.7257811736376426e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.67887424945832,
  "median_psnr": 110.82746028900146,
  "mean_ssim": 0.9999999758899212,
  "mean_lpips": 2.5622309124498278e-08,
  "median_lpips": 6.397958829396089e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.714933796462096e-10,
  "mean_fracchg": 5.570312333475158e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.96513447284698,
  "median_psnr": 104.6801233291626,
  "mean_ssim": 0.9999997585117817,
  "mean_lpips": 4.618528896129688e-07,
  "median_lpips": 1.220143486246883e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.1390149887938915e-09,
  "mean_fracchg": 1.297656214097742e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.05955111503602,
  "median_psnr": 102.76284694671631,
  "mean_ssim": 0.9999997160732746,
  "mean_lpips": 3.069757225055716e-07,
  "median_lpips": 1.6175207839808081e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.560467933754014e-09,
  "mean_fracchg": 1.4491405859644147e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.42597382068634,
  "median_psnr": 106.49456977844238,
  "mean_ssim": 0.9999998913109303,
  "mean_lpips": 9.789206313116474e-08,
  "median_lpips": 1.023201856575895e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.14561204153582e-09,
  "mean_fracchg": 9.916405998126265e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.72506064653396,
  "median_psnr": 106.94656372070312,
  "mean_ssim": 0.9999999186098576,
  "mean_lpips": 1.0087028267516197e-07,
  "median_lpips": 8.795675854322837e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.510215662534629e-09,
  "mean_fracchg": 9.2999997351626e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.42806579828262,
  "median_psnr": 107.46094703674316,
  "mean_ssim": 0.9999999252557754,
  "mean_lpips": 5.4097914340071114e-08,
  "median_lpips": 8.921607341783044e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.5711343382706427e-09,
  "mean_fracchg": 8.363281044978522e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.33621967792511,
  "median_psnr": 106.32716655731201,
  "mean_ssim": 0.9999998526275158,
  "mean_lpips": 2.3871470881425444e-07,
  "median_lpips": 9.651792698406325e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.527862557146504e-09,
  "mean_fracchg": 1.0674999713330635e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.74588233470917,
  "median_psnr": 101.55825614929199,
  "mean_ssim": 0.9999998402297496,
  "mean_lpips": 1.3506339733370918e-07,
  "median_lpips": 2.0370780617895434e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.365560247068815e-09,
  "mean_fracchg": 1.482187460374007e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "quats",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 103.63279743671417,
  "median_psnr": 103.75211238861084,
  "mean_ssim": 0.9999998535215855,
  "mean_lpips": 2.0729947922434308e-07,
  "median_lpips": 1.3488472005995789e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.652034621494864e-09,
  "mean_fracchg": 1.2667187160957382e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.115442116951507e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.809891339693478e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7465443740276324e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.687860625581643e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.6496927597043795e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.946601539760663e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.495529647300826e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.158007023490897e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.543476529997365e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.69014207793389e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0365466630307482e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0928780708804723e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3600953139174428e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.315220392005146e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99902354240417,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5216403254597346e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.844795081214115e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.837723512298284e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.9236916850167323e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98364569664001,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.5534003091916715e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5804960232183092e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99998455524445,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0916970360443534e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0343460794165258e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.97076732635497,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.871012253333767e-11,
  "median_lpips": 6.868696100102317e-19,
  "cat_rate": 0.0,
  "mean_mse": 2.5332172886744093e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96804307460785,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.4292715102680465e-11,
  "median_lpips": 5.035935655622528e-16,
  "cat_rate": 0.0,
  "mean_mse": 2.7017097050134297e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91561368465423,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.8003576610040864e-11,
  "median_lpips": 1.4394603564671371e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.697891201334021e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.86809146881103,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.038787890132906e-11,
  "median_lpips": 5.2135261385810594e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.2482261068367115e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.7030381679535,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3037074330677702e-10,
  "median_lpips": 8.660815467576022e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.9865845259750745e-13,
  "mean_fracchg": 3.12499992105586e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.45864628314972,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.8590887344114994e-10,
  "median_lpips": 1.2980234248560762e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.904694495129233e-13,
  "mean_fracchg": 3.906249901319825e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.74306372642518,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.7139228169698424e-10,
  "median_lpips": 1.9499075964990453e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.609065575236387e-12,
  "mean_fracchg": 9.374999649480743e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.57872407913209,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.9063521014743085e-10,
  "median_lpips": 2.8070620827769233e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.262042008056647e-12,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.25044667243958,
  "median_psnr": 117.79561519622803,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 6.886578989676855e-10,
  "median_lpips": 4.1658451688242337e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3059933016138757e-11,
  "mean_fracchg": 1.9140624436886355e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.18825372695923,
  "median_psnr": 113.01544666290283,
  "mean_ssim": 0.9999999996721745,
  "mean_lpips": 1.3443975448032724e-09,
  "median_lpips": 5.822667625832167e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.687285185168919e-11,
  "mean_fracchg": 5.351562331838978e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.37231446027755,
  "median_psnr": 108.01390647888184,
  "mean_ssim": 0.9999999961555004,
  "mean_lpips": 4.675993594591181e-09,
  "median_lpips": 8.923927152792999e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.487664887739378e-10,
  "mean_fracchg": 2.422656207215823e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.46706904172898,
  "median_psnr": 102.97719955444336,
  "mean_ssim": 0.9999999847710133,
  "mean_lpips": 1.881638208935517e-08,
  "median_lpips": 1.5312968115743786e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.142093783495094e-10,
  "mean_fracchg": 8.27499975525825e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 100.27523780345916,
  "median_psnr": 100.05114555358887,
  "mean_ssim": 0.9999999595880509,
  "mean_lpips": 3.1970536206181855e-08,
  "median_lpips": 2.5439925721570944e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.3228368914112942e-09,
  "mean_fracchg": 1.3764062139387078e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.26629270553589,
  "median_psnr": 105.73523044586182,
  "mean_ssim": 0.9999999167323113,
  "mean_lpips": 6.504618829681967e-08,
  "median_lpips": 1.2177030495053032e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.388721274071475e-09,
  "mean_fracchg": 7.210937318291144e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.3172241973877,
  "median_psnr": 105.50909519195557,
  "mean_ssim": 0.9999999097287655,
  "mean_lpips": 6.198889228550294e-08,
  "median_lpips": 1.1871954530562334e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.003850780185746e-09,
  "mean_fracchg": 7.0828123257342665e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.0568116092682,
  "median_psnr": 105.56761264801025,
  "mean_ssim": 0.9999999266862869,
  "mean_lpips": 4.902017802304185e-08,
  "median_lpips": 1.2419316686163029e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.3757860219155147e-09,
  "mean_fracchg": 8.117968532758369e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.13730348825455,
  "median_psnr": 105.61779975891113,
  "mean_ssim": 0.9999998996853828,
  "mean_lpips": 8.65129248380533e-08,
  "median_lpips": 1.1973243507767961e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.9074164545058434e-09,
  "mean_fracchg": 8.01093732428626e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.20020616531372,
  "median_psnr": 105.77210426330566,
  "mean_ssim": 0.9999999240338803,
  "mean_lpips": 5.276730977456691e-08,
  "median_lpips": 1.206821531596347e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.189985659883645e-09,
  "mean_fracchg": 7.981249798206136e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.30595178842545,
  "median_psnr": 105.52881717681885,
  "mean_ssim": 0.9999998112916947,
  "mean_lpips": 1.1933731115539785e-07,
  "median_lpips": 1.2236433533097113e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.012945022693447e-09,
  "mean_fracchg": 8.056249782953273e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 77.75097662210464,
  "median_psnr": 78.18809509277344,
  "mean_ssim": 0.9998008243441582,
  "mean_lpips": 0.0003407331787684378,
  "median_lpips": 2.4652942443026404e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.8833422855852276e-05,
  "mean_fracchg": 0.0002809257734132302
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "opacities",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 75.98836966991425,
  "median_psnr": 73.49785327911377,
  "mean_ssim": 0.9999953922629357,
  "mean_lpips": 3.910765009129977e-06,
  "median_lpips": 7.114917366379814e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.9992970299244288e-07,
  "mean_fracchg": 0.00012223593444764448
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.515385227195818e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.9411687317159542e-20,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.043391673640519e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.566062810065706e-15,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.986892843522621e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.435604362316607e-20,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7580085484712987e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.464367318251108e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.360155237868293e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.208083647404829e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1177597970223769e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.0942230899902496e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.76331620317657e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.578274552003825e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.612068665265128e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.446330725046842e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.488122097484338e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.8552795489045014e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.617014905388668e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.0656324278335725e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.500763419057655e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.12136552136653e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.740722927128341e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.333176586709213e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.2530625050704695e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5832901056618315e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.927939523927952e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.8775121814423954e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.5494583925391936e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9995425415039,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.990690627827264e-11,
  "median_lpips": 4.312214025391402e-19,
  "cat_rate": 0.0,
  "mean_mse": 1.0350689710665401e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96000992774964,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.703300764525379e-11,
  "median_lpips": 1.6954499992839734e-15,
  "cat_rate": 0.0,
  "mean_mse": 4.8522546038361675e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.81277933120728,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.10517547539485e-10,
  "median_lpips": 2.720919409920919e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.1270076065917147e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.53368883609772,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6237407525081283e-10,
  "median_lpips": 5.5840892673741926e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.935670244377707e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.13435869693757,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.959238289488359e-10,
  "median_lpips": 1.0740585504320777e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.109970657642377e-12,
  "mean_fracchg": 5.312499814635885e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.3275950050354,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998509884,
  "mean_lpips": 7.1913807396541e-10,
  "median_lpips": 1.5267542785579735e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0920352455382766e-11,
  "mean_fracchg": 3.70312489508251e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.94383962392807,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999962747097,
  "mean_lpips": 3.174713457548613e-09,
  "median_lpips": 2.101992677139286e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.556587792396116e-11,
  "mean_fracchg": 1.971093688553083e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.85182403802872,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999989926815,
  "mean_lpips": 1.4426792583422208e-08,
  "median_lpips": 3.224093908515968e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.2492923767445392e-10,
  "mean_fracchg": 3.540624905895129e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 112.00488982200622,
  "median_psnr": 117.64023303985596,
  "mean_ssim": 0.9999999628961086,
  "mean_lpips": 2.3769471702652337e-08,
  "median_lpips": 4.775830286796179e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.943613549247424e-10,
  "mean_fracchg": 5.728124833524362e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.5462311553955,
  "median_psnr": 110.98092079162598,
  "mean_ssim": 0.9999998910427094,
  "mean_lpips": 2.2060920620994659e-07,
  "median_lpips": 7.664646695104693e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.1656033812833766e-09,
  "mean_fracchg": 1.1743749654499424e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.82880842208863,
  "median_psnr": 112.35615730285645,
  "mean_ssim": 0.9999996926486492,
  "mean_lpips": 3.311837336067018e-07,
  "median_lpips": 6.968104426796629e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4635026467217173e-08,
  "mean_fracchg": 9.69609349760958e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.19070958852768,
  "median_psnr": 114.3088960647583,
  "mean_ssim": 0.9999990264475346,
  "mean_lpips": 5.273476553828896e-06,
  "median_lpips": 5.854141615913022e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0347824151279587e-07,
  "mean_fracchg": 8.10468732447589e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.9067756652832,
  "median_psnr": 114.59717750549316,
  "mean_ssim": 0.9999982974231243,
  "mean_lpips": 1.412283428397466e-05,
  "median_lpips": 5.869599806196391e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.9862042437793148e-07,
  "mean_fracchg": 9.596093449317777e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.15280890703201,
  "median_psnr": 115.49664497375488,
  "mean_ssim": 0.9999970490634441,
  "mean_lpips": 1.773078130516561e-05,
  "median_lpips": 5.439023120779041e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.444370554234237e-07,
  "mean_fracchg": 1.1129687188031311e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.9224437534809,
  "median_psnr": 114.87075328826904,
  "mean_ssim": 0.9999979023337364,
  "mean_lpips": 1.4937767287815088e-05,
  "median_lpips": 5.841535866135672e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.9612974825892895e-07,
  "mean_fracchg": 8.899218528370056e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 76.62649721264839,
  "median_psnr": 60.60027360916138,
  "mean_ssim": 0.9999451499283314,
  "mean_lpips": 0.0003505445548708003,
  "median_lpips": 1.5297741356334882e-05,
  "cat_rate": 0.1945,
  "mean_mse": 5.5023243095356465e-06,
  "mean_fracchg": 6.01515610825345e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "sh0",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 105.58270224809647,
  "median_psnr": 107.7212142944336,
  "mean_ssim": 0.9999996222555637,
  "mean_lpips": 3.136787881501365e-07,
  "median_lpips": 1.0414906159716963e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.136944225546167e-09,
  "mean_fracchg": 1.8676561972938544e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.4730693713739435e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.859759813247506e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.9208295436403224e-22,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.750953053289721e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.340985952035411e-22,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.837650436611314e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3055807266182243e-21,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.9990798060185454e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.727480584098686e-24,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.856498817279284e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.659113312254638e-15,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3389436250425896e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.9881128275623384e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2842114726613195e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.608408114493014e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6942812801184454e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.046558544620806e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0774218446538902e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.9764550070070756e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.526518112389277e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.56716690757018e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.785812729106283e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4581164598643306e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.152123347218068e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.6080446573458034e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.460139233749219e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.9646281542395724e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.18353997345e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.8351710484236095e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.248527893005825e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.669383755778671e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.335304425035824e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7802404534371944e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.7484812887034694e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98743590831756,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.930404268208093e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7259396485499688e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.94502968788147,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.9166994564038045e-11,
  "median_lpips": 3.546415611643306e-17,
  "cat_rate": 0.0,
  "mean_mse": 6.720163511932629e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.88733133792877,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.217748966968436e-11,
  "median_lpips": 6.741123501421975e-12,
  "cat_rate": 0.0,
  "mean_mse": 1.7647645739105508e-13,
  "mean_fracchg": 5.468749805004336e-09
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.72335478782654,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.214030318095033e-10,
  "median_lpips": 4.099294341475268e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.276148626927109e-13,
  "mean_fracchg": 1.9531249108695193e-08
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.17267595291138,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997019767,
  "mean_lpips": 1.6523927510652095e-09,
  "median_lpips": 6.327711618570042e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.677968010306772e-11,
  "mean_fracchg": 2.687499937792381e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.5853140425682,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999990165234,
  "mean_lpips": 9.250086478036932e-10,
  "median_lpips": 1.0974134448393791e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.5146865483978847e-11,
  "mean_fracchg": 5.320312350818313e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.37327683925629,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999953210353,
  "mean_lpips": 7.774859463624097e-09,
  "median_lpips": 1.5388120638837322e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0979123559488083e-10,
  "mean_fracchg": 9.937499743841728e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 111.37905346632004,
  "median_psnr": 116.13463878631592,
  "mean_ssim": 0.9999999540746212,
  "mean_lpips": 3.22736308115611e-08,
  "median_lpips": 4.619447185882919e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.859775272878023e-10,
  "mean_fracchg": 4.784374851567464e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.5216656923294,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999907314777,
  "mean_lpips": 3.0147157176714736e-08,
  "median_lpips": 1.6933387331219407e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.2389329709438917e-10,
  "mean_fracchg": 1.0492187151953659e-06
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.24441848993301,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999979734421,
  "mean_lpips": 2.315915967286043e-09,
  "median_lpips": 1.3767716133816776e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.956302967819345e-11,
  "mean_fracchg": 7.937499761396794e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.0298191690445,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999988377094,
  "mean_lpips": 1.5911366481511226e-09,
  "median_lpips": 1.4055957092695692e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.041228919052923e-11,
  "mean_fracchg": 6.164062306197593e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 118.38302730798722,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997913838,
  "mean_lpips": 7.451039290869645e-10,
  "median_lpips": 1.264939680778454e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.056906744719765e-11,
  "mean_fracchg": 3.999999875645699e-07
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 70.24161025762558,
  "median_psnr": 57.65765905380249,
  "mean_ssim": 0.9999539392888546,
  "mean_lpips": 0.0002605502121384137,
  "median_lpips": 3.919025766663253e-05,
  "cat_rate": 0.0,
  "mean_mse": 4.494151229321545e-06,
  "mean_fracchg": 5.372265486789729e-05
 },
 {
  "scene": "ficus",
  "prec": "fp32",
  "field": "shN",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 116.65694104671478,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999915063381,
  "mean_lpips": 6.850865877777178e-09,
  "median_lpips": 2.1033922520397041e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.650632694817504e-10,
  "mean_fracchg": 1.5187499544140336e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.61860397815704,
  "median_psnr": 111.76061153411865,
  "mean_ssim": 0.9999999555647373,
  "mean_lpips": 2.6938507073204064e-08,
  "median_lpips": 9.753887142416318e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.820271652955484e-10,
  "mean_fracchg": 5.380468581222431e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.66022854089736,
  "median_psnr": 105.44966220855713,
  "mean_ssim": 0.9999997720718384,
  "mean_lpips": 2.0414100596425902e-07,
  "median_lpips": 1.9778503279610504e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.587182749336137e-09,
  "mean_fracchg": 1.379062463115588e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 100.13383688449859,
  "median_psnr": 99.10760402679443,
  "mean_ssim": 0.9999974490702153,
  "mean_lpips": 3.9725897461452905e-06,
  "median_lpips": 5.339581443664088e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.596568776181896e-08,
  "mean_fracchg": 2.9858592967912044e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 95.43751678228378,
  "median_psnr": 94.0668249130249,
  "mean_ssim": 0.9999888780713081,
  "mean_lpips": 2.046778036149181e-05,
  "median_lpips": 1.4786333935035145e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.600116329362874e-07,
  "mean_fracchg": 5.5549998579692784e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 91.92790137887,
  "median_psnr": 90.60592651367188,
  "mean_ssim": 0.9999745387136936,
  "mean_lpips": 8.605994414634407e-05,
  "median_lpips": 3.6636713218740624e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.354190437659314e-07,
  "mean_fracchg": 8.229843546990878e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 87.05377081751823,
  "median_psnr": 85.46513557434082,
  "mean_ssim": 0.999956206381321,
  "mean_lpips": 0.0001879372059490473,
  "median_lpips": 1.2600472132362484e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.0854670490616335e-06,
  "mean_fracchg": 0.00013732890245557884
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 84.15085969328881,
  "median_psnr": 82.82881736755371,
  "mean_ssim": 0.9999539056122303,
  "mean_lpips": 0.00021485006846686078,
  "median_lpips": 2.901669233779103e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.0906567033891565e-06,
  "mean_fracchg": 0.00016428827712371686
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 81.73827876448631,
  "median_psnr": 80.17226696014404,
  "mean_ssim": 0.9999254625439644,
  "mean_lpips": 0.000550633374760213,
  "median_lpips": 6.081392882606451e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.425842598421442e-06,
  "mean_fracchg": 0.00019995468239267212
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 79.51272879242897,
  "median_psnr": 76.97484016418457,
  "mean_ssim": 0.9998978151381016,
  "mean_lpips": 0.0011326531587341332,
  "median_lpips": 2.21614050133212e-06,
  "cat_rate": 0.0,
  "mean_mse": 3.1292869559499246e-06,
  "mean_fracchg": 0.0002503226500112987
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 86.38973467230797,
  "median_psnr": 85.87917804718018,
  "mean_ssim": 0.999953851044178,
  "mean_lpips": 0.0003444958265489779,
  "median_lpips": 1.2853448083660624e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.2159988455060635e-06,
  "mean_fracchg": 0.00015401171498450594
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.08278390645981,
  "median_psnr": 87.79659271240234,
  "mean_ssim": 0.9999760991334915,
  "mean_lpips": 5.605950068599724e-05,
  "median_lpips": 6.647908179502338e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.0524753390624093e-07,
  "mean_fracchg": 0.0001476390588421168
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.82415908575058,
  "median_psnr": 87.27228164672852,
  "mean_ssim": 0.9999724180698395,
  "mean_lpips": 4.7111980467093836e-05,
  "median_lpips": 7.0744395230804e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.470249225849093e-07,
  "mean_fracchg": 0.0001491578088080132
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.21037793397903,
  "median_psnr": 88.01507472991943,
  "mean_ssim": 0.9999749287664891,
  "mean_lpips": 3.911360483473439e-05,
  "median_lpips": 6.282906994670157e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.163018258930346e-07,
  "mean_fracchg": 0.00015521952696258268
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.18952113389969,
  "median_psnr": 87.41670608520508,
  "mean_ssim": 0.9999738810062409,
  "mean_lpips": 4.820788609078718e-05,
  "median_lpips": 7.061305140609875e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.244984234168169e-07,
  "mean_fracchg": 0.00014533984001752743
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.14929602384568,
  "median_psnr": 97.01196193695068,
  "mean_ssim": 0.9999994782805443,
  "mean_lpips": 2.9325774357262015e-07,
  "median_lpips": 8.051626476657248e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.452680385067451e-09,
  "mean_fracchg": 3.674999905257437e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 82.73954326868058,
  "median_psnr": 81.93664073944092,
  "mean_ssim": 0.9999372634589672,
  "mean_lpips": 0.00021027592873730823,
  "median_lpips": 3.634892919990307e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.2222754901600528e-06,
  "mean_fracchg": 0.00023204140018015095
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.54899616718292,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 3.46841958617156e-10,
  "median_lpips": 5.1098051137565825e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.300028937440865e-12,
  "mean_fracchg": 7.81249980263965e-09
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.10891572475434,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994635582,
  "mean_lpips": 9.068506627641483e-10,
  "median_lpips": 9.809435208563144e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.298283708152447e-12,
  "mean_fracchg": 4.9999998225302986e-08
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.35318593978882,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999985098839,
  "mean_lpips": 2.348345479995329e-09,
  "median_lpips": 1.793820508799726e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.114366694037648e-11,
  "mean_fracchg": 4.1171873635903467e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.5403918981552,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999894797802,
  "mean_lpips": 8.287798589917533e-09,
  "median_lpips": 1.8847866323223883e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2541151276916661e-10,
  "mean_fracchg": 2.4906249254286194e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.79025635957719,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999513328075,
  "mean_lpips": 4.2849513846084115e-08,
  "median_lpips": 3.264685882742313e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.772651748150892e-10,
  "mean_fracchg": 8.45078103884589e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.7678093457222,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999996934831142,
  "mean_lpips": 2.8936935190571235e-07,
  "median_lpips": 3.9343939217673096e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.480246910241582e-09,
  "mean_fracchg": 2.62687493693079e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 103.94645989656448,
  "median_psnr": 109.57630157470703,
  "mean_ssim": 0.9999970335662365,
  "mean_lpips": 2.78629176959423e-06,
  "median_lpips": 1.1537646393833256e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.5342875740065753e-08,
  "mean_fracchg": 8.39999978828132e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.47857481002808,
  "median_psnr": 86.1168384552002,
  "mean_ssim": 0.9999589984714985,
  "mean_lpips": 5.93541150611292e-05,
  "median_lpips": 1.039333241692475e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.8369115934772217e-06,
  "mean_fracchg": 0.0003699382720840276
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.20793229818344,
  "median_psnr": 103.33214282989502,
  "mean_ssim": 0.9999541549682617,
  "mean_lpips": 9.806408749000153e-05,
  "median_lpips": 2.6617913428950146e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.1822968247496248e-06,
  "mean_fracchg": 0.00031018983597903117
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.81535492181779,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999988942742347,
  "mean_lpips": 2.921264344172169e-06,
  "median_lpips": 2.5932339609013866e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.0150149379759257e-08,
  "mean_fracchg": 2.6347655617314558e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.2741290473938,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999988957941532,
  "mean_lpips": 4.439521325693618e-06,
  "median_lpips": 2.6489101190296793e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2559253979986253e-08,
  "mean_fracchg": 3.618984286651994e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.33597795963287,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998479783535,
  "mean_lpips": 7.417297745149702e-08,
  "median_lpips": 3.023273714708452e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0060884932881446e-09,
  "mean_fracchg": 1.3168749651697453e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.0412900185585,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998335242272,
  "mean_lpips": 8.407430826087333e-08,
  "median_lpips": 2.797567455470329e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3622994900090617e-09,
  "mean_fracchg": 1.6723437079804172e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.95585410714149,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999936333298683,
  "mean_lpips": 2.4739598056585752e-05,
  "median_lpips": 3.256337283152888e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.045790557173876e-08,
  "mean_fracchg": 2.368749913580359e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 49.80023279070854,
  "median_psnr": 45.86119890213013,
  "mean_ssim": 0.9956436480283737,
  "mean_lpips": 0.014742591524791805,
  "median_lpips": 0.010856502689421177,
  "cat_rate": 0.0,
  "mean_mse": 0.00020195973881433605,
  "mean_fracchg": 0.013012069205656644
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 43.43921288371086,
  "median_psnr": 37.91110634803772,
  "mean_ssim": 0.9896408141255378,
  "mean_lpips": 0.02595256156847471,
  "median_lpips": 0.013387088663876057,
  "cat_rate": 0.0015,
  "mean_mse": 0.0031405960343172316,
  "mean_fracchg": 0.09156864916018487
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.76688638687133,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7088784245850327e-10,
  "median_lpips": 6.542069316828325e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.5478669619635814e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.52150688171386,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4378098599290537e-10,
  "median_lpips": 1.1624948573207838e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.365712775087759e-13,
  "mean_fracchg": 9.374999820010999e-09
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.68992247581483,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999999821186,
  "mean_lpips": 6.60142546558543e-10,
  "median_lpips": 1.7573958954741897e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.633125024786298e-12,
  "mean_fracchg": 6.953124818664947e-08
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.6507270026207,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999998241663,
  "mean_lpips": 2.8635105306758432e-09,
  "median_lpips": 2.6056992674661217e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.958322960744111e-11,
  "mean_fracchg": 2.2890624057936293e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.94064142942429,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999966025352,
  "mean_lpips": 2.945910003496871e-09,
  "median_lpips": 3.4788136260566205e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.848123939341507e-11,
  "mean_fracchg": 6.624999815016963e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.5088485956192,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999842941761,
  "mean_lpips": 1.1499153154463353e-08,
  "median_lpips": 4.730597025215388e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4073423813252337e-10,
  "mean_fracchg": 1.9687499417955224e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.21224110841752,
  "median_psnr": 114.36672687530518,
  "mean_ssim": 0.9999998225867748,
  "mean_lpips": 3.281364140451751e-07,
  "median_lpips": 7.365791587776727e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.913566185105084e-09,
  "mean_fracchg": 7.022655997275251e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.22663749933243,
  "median_psnr": 109.96179580688477,
  "mean_ssim": 0.9999995763003826,
  "mean_lpips": 4.154028461077181e-07,
  "median_lpips": 1.0631014402129324e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.95857732661221e-09,
  "mean_fracchg": 1.5219530924923674e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.33132613897324,
  "median_psnr": 102.82019138336182,
  "mean_ssim": 0.9999963872730732,
  "mean_lpips": 1.168376627099873e-05,
  "median_lpips": 2.833497880772029e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.033640379252935e-08,
  "mean_fracchg": 4.118515524152144e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.18405371665955,
  "median_psnr": 95.98852157592773,
  "mean_ssim": 0.9999965101778507,
  "mean_lpips": 8.67712262796944e-06,
  "median_lpips": 1.0045722032003823e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.051196968984044e-08,
  "mean_fracchg": 5.6296873493351995e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.08435944318771,
  "median_psnr": 103.36692333221436,
  "mean_ssim": 0.9999982079565525,
  "mean_lpips": 5.205653441114874e-06,
  "median_lpips": 2.6478855774669796e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.4926561866256236e-08,
  "mean_fracchg": 3.023203039180089e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.07638939142227,
  "median_psnr": 104.56712245941162,
  "mean_ssim": 0.9999978330433369,
  "mean_lpips": 6.6754681122900065e-06,
  "median_lpips": 2.0816074419727215e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.4680418593186776e-08,
  "mean_fracchg": 3.164140544811289e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.14317687511443,
  "median_psnr": 104.65322971343994,
  "mean_ssim": 0.9999983715713024,
  "mean_lpips": 3.3840205775767898e-06,
  "median_lpips": 2.1453373522106745e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.365876107087642e-08,
  "mean_fracchg": 3.201718671920162e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.61541293621063,
  "median_psnr": 103.87646198272705,
  "mean_ssim": 0.9999983875751496,
  "mean_lpips": 4.781275222842022e-06,
  "median_lpips": 2.401347010128063e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.5388396648715184e-08,
  "mean_fracchg": 2.5770311855580987e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.26257416963577,
  "median_psnr": 96.2843656539917,
  "mean_ssim": 0.9999973586499691,
  "mean_lpips": 6.581034879718706e-06,
  "median_lpips": 9.95323201635756e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.211091996597487e-08,
  "mean_fracchg": 5.2658592409500215e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 100.06628199577331,
  "median_psnr": 100.19420146942139,
  "mean_ssim": 0.9999957971274853,
  "mean_lpips": 1.1661911571168312e-05,
  "median_lpips": 4.2863159688266705e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.670625262613088e-08,
  "mean_fracchg": 4.574452996376976e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.76853758335113,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6868706121189546e-10,
  "median_lpips": 5.3892543205869003e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.7675419775295224e-13,
  "mean_fracchg": 3.124999864212441e-09
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.55570113658905,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.2560924727507224e-10,
  "median_lpips": 9.66763023801942e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.530630468032843e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.76860209941864,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999999821186,
  "mean_lpips": 3.872417726537181e-10,
  "median_lpips": 1.6053060963860943e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.6358888870848254e-12,
  "mean_fracchg": 4.6874998815837896e-09
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.5401493883133,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999992847443,
  "mean_lpips": 7.193203465912482e-10,
  "median_lpips": 2.178337163427635e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0098132753027638e-11,
  "mean_fracchg": 5.312499808951543e-08
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.67191295623779,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999966025352,
  "mean_lpips": 2.3044288797127347e-09,
  "median_lpips": 3.2904039215519987e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.379038070892587e-11,
  "mean_fracchg": 4.562499843814294e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.16505781888962,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999784529209,
  "mean_lpips": 8.87863331602019e-09,
  "median_lpips": 4.462609032307441e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6772959743439986e-10,
  "mean_fracchg": 4.2656248426169445e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.59083891868592,
  "median_psnr": 117.95852661132812,
  "mean_ssim": 0.9999999524056912,
  "mean_lpips": 2.7838971838851843e-08,
  "median_lpips": 6.120771944839731e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.324946904092316e-10,
  "mean_fracchg": 7.107031023963372e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.1949973320961,
  "median_psnr": 109.02278423309326,
  "mean_ssim": 0.9999999200105667,
  "mean_lpips": 5.876488850177467e-08,
  "median_lpips": 1.2055191844773105e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.76057955039645e-10,
  "mean_fracchg": 1.0735155987049439e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.68517827749253,
  "median_psnr": 110.31856536865234,
  "mean_ssim": 0.9999998666942119,
  "mean_lpips": 8.128088591548442e-08,
  "median_lpips": 1.1455211224031814e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.3664420400571016e-09,
  "mean_fracchg": 1.2899999699527598e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.7135214805603,
  "median_psnr": 111.1898422241211,
  "mean_ssim": 0.999999746620655,
  "mean_lpips": 1.7817948492429964e-07,
  "median_lpips": 9.79902270437094e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.5562343071550396e-09,
  "mean_fracchg": 1.9020311967153703e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.41275885820389,
  "median_psnr": 114.49055194854736,
  "mean_ssim": 0.9999997340142727,
  "mean_lpips": 1.4399763030443807e-07,
  "median_lpips": 7.438197280329462e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.609154830763155e-09,
  "mean_fracchg": 1.7710936950606993e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.0640813922882,
  "median_psnr": 113.11323642730713,
  "mean_ssim": 0.9999997557103634,
  "mean_lpips": 1.538837194354222e-07,
  "median_lpips": 8.518170890869925e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.9744141380274345e-09,
  "mean_fracchg": 1.7321093262580688e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.33141517877579,
  "median_psnr": 114.20108795166016,
  "mean_ssim": 0.9999997554421425,
  "mean_lpips": 2.1436206265579616e-07,
  "median_lpips": 7.397360224370431e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.8507883912955906e-09,
  "mean_fracchg": 1.5754687073922467e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.34515383720398,
  "median_psnr": 113.19125175476074,
  "mean_ssim": 0.9999997538924217,
  "mean_lpips": 1.939591815772008e-07,
  "median_lpips": 8.352912250764177e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.967211680769953e-09,
  "mean_fracchg": 1.885781197245251e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 85.40419197440147,
  "median_psnr": 89.51657772064209,
  "mean_ssim": 0.9995328974425792,
  "mean_lpips": 0.0010642081546368915,
  "median_lpips": 4.943388631772905e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.54299520666971e-05,
  "mean_fracchg": 0.0006277906091119689
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 91.86963778972626,
  "median_psnr": 90.26109218597412,
  "mean_ssim": 0.9999909901618957,
  "mean_lpips": 1.2997443632357234e-05,
  "median_lpips": 3.803222270448714e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.8185595392729644e-07,
  "mean_fracchg": 7.774609186867566e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.6171420955658,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.747421104406866e-10,
  "median_lpips": 9.210283577476552e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.049329840918067e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.12927710056304,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.1385827952364457e-10,
  "median_lpips": 1.3956757971556044e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3780109377336731e-12,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.88740769386291,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999993145466,
  "mean_lpips": 1.067383319127528e-09,
  "median_lpips": 2.318570543891063e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.298143810331118e-12,
  "mean_fracchg": 1.2109374620195012e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.0033623933792,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999995470047,
  "mean_lpips": 4.434235846812728e-09,
  "median_lpips": 3.0785994586945975e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.067062516922619e-11,
  "mean_fracchg": 1.1453124727154318e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.52858081817627,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999779462815,
  "mean_lpips": 1.0807075780620647e-08,
  "median_lpips": 4.661770969249801e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0087283782831267e-10,
  "mean_fracchg": 3.2617186617471816e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 109.89765188694,
  "median_psnr": 114.84248161315918,
  "mean_ssim": 0.9999999427199364,
  "mean_lpips": 3.8660989801085735e-08,
  "median_lpips": 7.560824744068384e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.5456256646460135e-10,
  "mean_fracchg": 1.034765595488807e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 106.46153040409088,
  "median_psnr": 109.64295864105225,
  "mean_ssim": 0.9999996617436409,
  "mean_lpips": 5.157297240604499e-07,
  "median_lpips": 1.2160875639821711e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.8045935006486175e-09,
  "mean_fracchg": 2.628203044400834e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.48422582387924,
  "median_psnr": 103.38144779205322,
  "mean_ssim": 0.9999988479912281,
  "mean_lpips": 1.6985156936163405e-06,
  "median_lpips": 2.562109524539835e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.338529379642239e-09,
  "mean_fracchg": 5.3608592448199486e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.81245955228806,
  "median_psnr": 98.75406265258789,
  "mean_ssim": 0.9999978221654892,
  "mean_lpips": 2.7011827551087047e-06,
  "median_lpips": 6.452009149171545e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.4411395121946757e-08,
  "mean_fracchg": 7.655702935375075e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.9402965760231,
  "median_psnr": 98.01458358764648,
  "mean_ssim": 0.9999980268478393,
  "mean_lpips": 1.98004299699621e-06,
  "median_lpips": 6.355787673939517e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.5925911315680836e-08,
  "mean_fracchg": 6.326093596641158e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.87757159471512,
  "median_psnr": 99.98062133789062,
  "mean_ssim": 0.9999973479807377,
  "mean_lpips": 7.637439166271252e-06,
  "median_lpips": 4.840681633311306e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.210776754285203e-08,
  "mean_fracchg": 6.960937324083715e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.18714949131012,
  "median_psnr": 99.46956157684326,
  "mean_ssim": 0.9999967885613441,
  "mean_lpips": 1.1603661972184983e-05,
  "median_lpips": 6.039338806829164e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.0693684330773882e-07,
  "mean_fracchg": 6.607109213433659e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.78885055780411,
  "median_psnr": 100.12666702270508,
  "mean_ssim": 0.9999977034628391,
  "mean_lpips": 4.83669073178176e-06,
  "median_lpips": 4.826088195741818e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.6543738883974326e-08,
  "mean_fracchg": 5.5703123549619705e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.45992609977722,
  "median_psnr": 99.57797050476074,
  "mean_ssim": 0.9999966822266578,
  "mean_lpips": 1.4210240324831161e-05,
  "median_lpips": 5.4192965670551985e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.921263517597144e-08,
  "mean_fracchg": 6.339999823387643e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 71.88667245745658,
  "median_psnr": 61.05004549026489,
  "mean_ssim": 0.9998552451133728,
  "mean_lpips": 0.0013779319754972904,
  "median_lpips": 4.62887946923729e-05,
  "cat_rate": 0.3335,
  "mean_mse": 2.1233731213757205e-05,
  "mean_fracchg": 0.0002178648380862569
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 95.92411589384079,
  "median_psnr": 94.68963146209717,
  "mean_ssim": 0.9999948422014713,
  "mean_lpips": 1.2853209417596212e-05,
  "median_lpips": 1.3144840327328211e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.298521240675797e-08,
  "mean_fracchg": 8.777812248746386e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.784540363328412e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.656894161110152e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99425873279571,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.6420124046731246e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0450890886404697e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99268064975739,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.465224912025568e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7253159790690824e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96497121810913,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.991317129823306e-11,
  "median_lpips": 1.5078336799631553e-12,
  "cat_rate": 0.0,
  "mean_mse": 5.799406789484377e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.85251737117767,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.551210592016585e-10,
  "median_lpips": 4.4820003611278914e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.8742413385718737e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.46676332950592,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.595307003473881e-10,
  "median_lpips": 8.656031100229278e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.153643306907591e-13,
  "mean_fracchg": 3.124999864212441e-09
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.76910997867584,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.180444236985604e-10,
  "median_lpips": 1.2652776743005134e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.433692552777703e-12,
  "mean_fracchg": 3.046874951451173e-08
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.26261872291565,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999975264072,
  "mean_lpips": 3.820274962856565e-09,
  "median_lpips": 1.99026274627645e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.1081518808176054e-11,
  "mean_fracchg": 7.523437335521521e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 115.54652417898178,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999913573265,
  "mean_lpips": 1.055424069689368e-08,
  "median_lpips": 2.7894561660524175e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.67405324589452e-11,
  "mean_fracchg": 2.074218712152742e-06
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.70759102582932,
  "median_psnr": 113.57024669647217,
  "mean_ssim": 0.9999994915723801,
  "mean_lpips": 7.485685718768274e-07,
  "median_lpips": 7.905743282243805e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.0841858773465655e-09,
  "mean_fracchg": 3.366953048595178e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 113.25179849863052,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999995704591275,
  "mean_lpips": 1.0861342575141966e-06,
  "median_lpips": 3.5919779650672723e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.0076255462523325e-09,
  "mean_fracchg": 1.4584374524815757e-05
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.62790908336639,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999974370003,
  "mean_lpips": 3.191221159650707e-09,
  "median_lpips": 2.286195538436786e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.486885679917904e-11,
  "mean_fracchg": 7.820312243893568e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.38651080131531,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999968111515,
  "mean_lpips": 3.197649016368563e-09,
  "median_lpips": 2.358957890136182e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.4911368957352632e-11,
  "mean_fracchg": 6.921874886529622e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.56199118614197,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999970793724,
  "mean_lpips": 3.634249192575079e-09,
  "median_lpips": 2.2725063497652798e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.936292055343446e-11,
  "mean_fracchg": 8.468749754229066e-07
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 66.74539983391762,
  "median_psnr": 57.22102880477905,
  "mean_ssim": 0.999874315828085,
  "mean_lpips": 0.0012883343964348777,
  "median_lpips": 0.00011520957195898518,
  "cat_rate": 0.0,
  "mean_mse": 1.793272876678995e-05,
  "mean_fracchg": 0.00019127890115089487
 },
 {
  "scene": "hotdog",
  "prec": "bf16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 113.96146459817886,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999892413616,
  "mean_lpips": 1.3571855541519235e-08,
  "median_lpips": 3.526272190912394e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0268958392765521e-10,
  "mean_fracchg": 3.4304686353152647e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.71835596084594,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999981820583,
  "mean_lpips": 2.91534934171919e-09,
  "median_lpips": 3.222573180527988e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.983180209462206e-11,
  "mean_fracchg": 4.7656248312932804e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.49236417293548,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999884068966,
  "mean_lpips": 1.7523392251418788e-08,
  "median_lpips": 4.5365523837492816e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.80865516288367e-10,
  "mean_fracchg": 1.103906220123463e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.80306313991547,
  "median_psnr": 115.87922096252441,
  "mean_ssim": 0.9999999628961086,
  "mean_lpips": 4.93653646165965e-08,
  "median_lpips": 6.744745595366197e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4111432969753367e-09,
  "mean_fracchg": 2.5359374358231433e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 107.87058253526688,
  "median_psnr": 110.31002044677734,
  "mean_ssim": 0.9999999016225338,
  "mean_lpips": 9.077134391927022e-08,
  "median_lpips": 1.0824253715568943e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.280286805881354e-09,
  "mean_fracchg": 6.623437311418457e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.06581755161285,
  "median_psnr": 104.43238258361816,
  "mean_ssim": 0.9999996249973774,
  "mean_lpips": 5.596315612895905e-07,
  "median_lpips": 2.145339683679026e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.329736836858292e-08,
  "mean_fracchg": 1.3039062151335656e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 99.83895740509033,
  "median_psnr": 99.15706157684326,
  "mean_ssim": 0.9999976943433285,
  "mean_lpips": 3.495425047473891e-06,
  "median_lpips": 6.1021316888343335e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.613101353060579e-08,
  "mean_fracchg": 2.809374927949193e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 95.75203489542008,
  "median_psnr": 94.3797492980957,
  "mean_ssim": 0.9999897084832191,
  "mean_lpips": 1.955781019786698e-05,
  "median_lpips": 1.557419349040856e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.2663942902836895e-07,
  "mean_fracchg": 4.904687375272943e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 91.60132026433945,
  "median_psnr": 89.6809196472168,
  "mean_ssim": 0.9999827177226543,
  "mean_lpips": 5.322888704694026e-05,
  "median_lpips": 4.375329254457938e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.203674723431707e-07,
  "mean_fracchg": 7.520468551331305e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 86.6250889992714,
  "median_psnr": 84.61988925933838,
  "mean_ssim": 0.9999604729712009,
  "mean_lpips": 0.0001771268315013964,
  "median_lpips": 1.5505054307141108e-07,
  "cat_rate": 0.0,
  "mean_mse": 8.997435005604602e-07,
  "mean_fracchg": 0.0001221187470655991
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 84.56539898276328,
  "median_psnr": 82.84215450286865,
  "mean_ssim": 0.9999562304019928,
  "mean_lpips": 0.00018939273544290471,
  "median_lpips": 2.5326896491151274e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.0789703328577684e-06,
  "mean_fracchg": 0.00016578983897363742
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 80.95690752863884,
  "median_psnr": 79.06680345535278,
  "mean_ssim": 0.9999165094196797,
  "mean_lpips": 0.0005848367789830974,
  "median_lpips": 7.517220410591108e-07,
  "cat_rate": 0.0,
  "mean_mse": 3.1187094773029556e-06,
  "mean_fracchg": 0.0002237835882085051
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 79.74317684412003,
  "median_psnr": 77.7919340133667,
  "mean_ssim": 0.9998914186358452,
  "mean_lpips": 0.001218014299040449,
  "median_lpips": 1.967892330867471e-06,
  "cat_rate": 0.0,
  "mean_mse": 3.4913577883990185e-06,
  "mean_fracchg": 0.000248422649737563
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 86.90415207862854,
  "median_psnr": 86.41772270202637,
  "mean_ssim": 0.9999457959532738,
  "mean_lpips": 0.00038921956309777474,
  "median_lpips": 1.0238585446131765e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.4796648493960354e-06,
  "mean_fracchg": 0.0001568890585683107
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.15675178885459,
  "median_psnr": 88.20534229278564,
  "mean_ssim": 0.999972041875124,
  "mean_lpips": 5.852736959795776e-05,
  "median_lpips": 6.080547620967991e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.267762836943079e-07,
  "mean_fracchg": 0.00015604140285603308
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.59799691915512,
  "median_psnr": 96.96637630462646,
  "mean_ssim": 0.9999994539618492,
  "mean_lpips": 2.9420434057473027e-07,
  "median_lpips": 9.34478672220962e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.206079262533627e-09,
  "mean_fracchg": 4.3599998952402074e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 83.57698234438897,
  "median_psnr": 82.23851680755615,
  "mean_ssim": 0.9999426068663597,
  "mean_lpips": 0.00018283357617124752,
  "median_lpips": 2.6099941408119776e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.0671364203606403e-06,
  "mean_fracchg": 0.000222479682348137
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91226917266846,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0410694523425087e-10,
  "median_lpips": 1.8871953615367567e-20,
  "cat_rate": 0.0,
  "mean_mse": 1.0693681331545792e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.77622631072998,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.547415878263514e-10,
  "median_lpips": 7.079462016612581e-12,
  "cat_rate": 0.0,
  "mean_mse": 2.656081976709843e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.30740789413453,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3458427811175156e-10,
  "median_lpips": 3.7533651534027435e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.415627385435778e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.36635798454284,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.061052268468091e-10,
  "median_lpips": 5.961343918503559e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.074697125230436e-12,
  "mean_fracchg": 1.484374990923243e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.33162635326386,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 6.57766372365771e-10,
  "median_lpips": 8.141698079611182e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.153270802583381e-12,
  "mean_fracchg": 5.859374851979737e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.66309584140778,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999978542328,
  "mean_lpips": 2.5882812832421237e-09,
  "median_lpips": 1.4257203057033152e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.426224117898196e-11,
  "mean_fracchg": 5.257812338186341e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.6077005147934,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999906420708,
  "mean_lpips": 7.597260380762883e-09,
  "median_lpips": 1.8887687247559626e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4903743034032923e-10,
  "mean_fracchg": 2.572656161021314e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.10837393522263,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999487400055,
  "mean_lpips": 3.747094214391702e-08,
  "median_lpips": 2.684424071919267e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.904030611449922e-10,
  "mean_fracchg": 8.57890602264888e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.20289318084717,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999997500777245,
  "mean_lpips": 1.6627958871770215e-07,
  "median_lpips": 4.6356514460388354e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.404985814302558e-09,
  "mean_fracchg": 2.5449999349177687e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.35107460260392,
  "median_psnr": 109.15903568267822,
  "mean_ssim": 0.9999960870444775,
  "mean_lpips": 3.5116203102306832e-06,
  "median_lpips": 1.25059596012278e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.10378548876593e-08,
  "mean_fracchg": 0.00010011327830125083
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.52150303483009,
  "median_psnr": 85.78999519348145,
  "mean_ssim": 0.9999652959406375,
  "mean_lpips": 5.005279137186852e-05,
  "median_lpips": 1.2042554686786389e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.2968819366765836e-06,
  "mean_fracchg": 0.0003428796789902435
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.53951648831368,
  "median_psnr": 104.1330623626709,
  "mean_ssim": 0.9999547293782234,
  "mean_lpips": 9.773223648672291e-05,
  "median_lpips": 2.4757993433155434e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.2763959968652456e-06,
  "mean_fracchg": 0.00031531483601793297
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.36710620760918,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999988287985325,
  "mean_lpips": 3.823381292499643e-06,
  "median_lpips": 2.608887550437089e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.435259344341705e-08,
  "mean_fracchg": 3.742656172511261e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.66572846889495,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998062252998,
  "mean_lpips": 1.1047813200208546e-07,
  "median_lpips": 2.5757432298156857e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4114950709369738e-09,
  "mean_fracchg": 1.5467968344751172e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 49.95268985629082,
  "median_psnr": 45.802040100097656,
  "mean_ssim": 0.9954919079244137,
  "mean_lpips": 0.015286422637456599,
  "median_lpips": 0.0111021026968956,
  "cat_rate": 0.0,
  "mean_mse": 0.00020754890878549957,
  "mean_fracchg": 0.012798388719628065
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 43.14817526310682,
  "median_psnr": 37.47858762741089,
  "mean_ssim": 0.9892230324447155,
  "mean_lpips": 0.027195784836718216,
  "median_lpips": 0.01298172865062952,
  "cat_rate": 0.002,
  "mean_mse": 0.003340639669065727,
  "mean_fracchg": 0.08954141495463022
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99241261005402,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.922322830205349e-11,
  "median_lpips": 1.3203129942735528e-19,
  "cat_rate": 0.0,
  "mean_mse": 1.0370331104987137e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92800601005554,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.322495247157585e-11,
  "median_lpips": 1.4344444685884805e-12,
  "cat_rate": 0.0,
  "mean_mse": 1.3029948335491456e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.90347466945649,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1864995596947016e-10,
  "median_lpips": 3.294413179755207e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.8327408164242947e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.74992652416229,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7340878782348787e-10,
  "median_lpips": 6.941336394561404e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.348703032350506e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.4958390235901,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.459366139046721e-10,
  "median_lpips": 1.0317324078412682e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.136708906705189e-13,
  "mean_fracchg": 2.343749883948476e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.65685933589936,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998509884,
  "mean_lpips": 7.358430570920482e-10,
  "median_lpips": 1.7448775063710897e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.218234602189097e-12,
  "mean_fracchg": 8.906249854589987e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.68243325233459,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995231629,
  "mean_lpips": 9.243900921026086e-10,
  "median_lpips": 2.439799196007897e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.723808514719591e-12,
  "mean_fracchg": 1.0703124740985004e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.81772665262223,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999960362911,
  "mean_lpips": 3.1643184269376586e-09,
  "median_lpips": 3.4194899689588e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.345149851506482e-11,
  "mean_fracchg": 7.914062305758307e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.43923221588135,
  "median_psnr": 119.83362197875977,
  "mean_ssim": 0.9999999806582928,
  "mean_lpips": 2.0257041198390396e-08,
  "median_lpips": 4.636513811773213e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.8901765200437323e-10,
  "mean_fracchg": 2.8171874028544154e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.00378033399582,
  "median_psnr": 113.31763744354248,
  "mean_ssim": 0.9999999108910561,
  "mean_lpips": 7.303848427926896e-08,
  "median_lpips": 7.716403904733937e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3792800591197329e-09,
  "mean_fracchg": 7.196874812166243e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.97047786951065,
  "median_psnr": 109.58449363708496,
  "mean_ssim": 0.9999994651377201,
  "mean_lpips": 7.592585266180855e-07,
  "median_lpips": 1.1195860905033328e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.3867179946678592e-08,
  "mean_fracchg": 1.489687455426747e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.19729650259018,
  "median_psnr": 102.24233150482178,
  "mean_ssim": 0.9999952870011329,
  "mean_lpips": 1.2953160761075138e-05,
  "median_lpips": 2.9684067426316574e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.041404413438454e-07,
  "mean_fracchg": 4.422421745130123e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.74993091106415,
  "median_psnr": 96.81784629821777,
  "mean_ssim": 0.9999958108365535,
  "mean_lpips": 1.1570654983095705e-05,
  "median_lpips": 8.421900954402872e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.241949077806507e-08,
  "mean_fracchg": 4.7971092595844314e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.03438130140304,
  "median_psnr": 103.01490783691406,
  "mean_ssim": 0.9999978636205197,
  "mean_lpips": 5.025438167410812e-06,
  "median_lpips": 2.7145041769927047e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.3387330641537205e-08,
  "mean_fracchg": 3.234062411291916e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.20831965208053,
  "median_psnr": 97.56467819213867,
  "mean_ssim": 0.9999976329803467,
  "mean_lpips": 5.344690949894638e-06,
  "median_lpips": 7.54884688092261e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.62220562775572e-08,
  "mean_fracchg": 4.635781127745986e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 100.01759348392487,
  "median_psnr": 100.1594591140747,
  "mean_ssim": 0.9999967072606086,
  "mean_lpips": 9.170858593740495e-06,
  "median_lpips": 4.502263895034275e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.951745080296514e-08,
  "mean_fracchg": 4.094999874365613e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99207199573517,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.66967340748401e-11,
  "median_lpips": 3.35812762175443e-19,
  "cat_rate": 0.0,
  "mean_mse": 1.0863601194363659e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.978275680542,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.389850094876709e-11,
  "median_lpips": 1.007135938570756e-15,
  "cat_rate": 0.0,
  "mean_mse": 2.640040789720809e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92577561855316,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1152895457487833e-10,
  "median_lpips": 3.391238505290328e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.927085796255601e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.75191245555878,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5749393981394089e-10,
  "median_lpips": 5.611156851659249e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.0684232129496086e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.49182104110717,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 2.438275141242747e-10,
  "median_lpips": 1.0123688345964332e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.447133648729623e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.71317766666412,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.705694348256895e-10,
  "median_lpips": 1.679765909701203e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.218864954125419e-12,
  "mean_fracchg": 3.906249901319825e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.53124482631684,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999993741512,
  "mean_lpips": 7.96421980003272e-10,
  "median_lpips": 2.4190147107638893e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.329098889232558e-12,
  "mean_fracchg": 3.593749920582923e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.33084593772888,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999964833259,
  "mean_lpips": 2.1004263386150645e-09,
  "median_lpips": 3.556940714188883e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.379998814070719e-11,
  "mean_fracchg": 5.335937331665264e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.43505055189132,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999990850687,
  "mean_lpips": 5.4612289442428695e-09,
  "median_lpips": 4.559153332639454e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.783217260831765e-11,
  "mean_fracchg": 1.8984374437422957e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.7709769320488,
  "median_psnr": 117.14522361755371,
  "mean_ssim": 0.9999999597072601,
  "mean_lpips": 2.1529081439274724e-08,
  "median_lpips": 5.964829741245126e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.1125748610927546e-10,
  "mean_fracchg": 7.785156039233242e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.47963353395463,
  "median_psnr": 110.95104694366455,
  "mean_ssim": 0.9999998766183853,
  "mean_lpips": 7.60016140990901e-08,
  "median_lpips": 1.0351785539874925e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.136880121015857e-09,
  "mean_fracchg": 1.381249959717934e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.00414019346238,
  "median_psnr": 110.8249568939209,
  "mean_ssim": 0.9999997829496861,
  "mean_lpips": 1.1695965837442604e-07,
  "median_lpips": 1.0656765470073992e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.8199250187212996e-09,
  "mean_fracchg": 1.5436718347871193e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.38658814668655,
  "median_psnr": 113.83467197418213,
  "mean_ssim": 0.9999997569322586,
  "mean_lpips": 1.333042212478223e-07,
  "median_lpips": 8.448248212111764e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.259832189573361e-09,
  "mean_fracchg": 1.7714843321300576e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.31152600765228,
  "median_psnr": 113.29534530639648,
  "mean_ssim": 0.9999997221529484,
  "mean_lpips": 1.759834381777552e-07,
  "median_lpips": 8.084362901339404e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.883591187076643e-09,
  "mean_fracchg": 1.640312451183945e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.69127331733704,
  "median_psnr": 88.43691349029541,
  "mean_ssim": 0.9994530018568039,
  "mean_lpips": 0.001320327803175517,
  "median_lpips": 5.897789989717239e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.873737729838212e-05,
  "mean_fracchg": 0.000713374202603461
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 92.41662752628326,
  "median_psnr": 91.3750171661377,
  "mean_ssim": 0.9999940347075462,
  "mean_lpips": 7.269637497840675e-06,
  "median_lpips": 3.074209331543898e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.622013306514182e-08,
  "mean_fracchg": 6.989843587547284e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99903922080993,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.842892176788365e-11,
  "median_lpips": 3.2520183144928057e-19,
  "cat_rate": 0.0,
  "mean_mse": 8.08023758166931e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98608392715454,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.650419754056071e-11,
  "median_lpips": 1.280098596567747e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.7860701944980436e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92194851875306,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.515083530706853e-10,
  "median_lpips": 5.93290590267248e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.1830651340791974e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.71889914035798,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.2006202991943378e-10,
  "median_lpips": 9.305686429761373e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.6427425982045984e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.10627052307129,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 4.966567423825024e-10,
  "median_lpips": 1.3184486835626785e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.8990373400144906e-12,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.55593712329865,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999998062849,
  "mean_lpips": 1.4377087396447354e-09,
  "median_lpips": 2.2825435291862206e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.039286350309343e-11,
  "mean_fracchg": 3.093749915592525e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.05291129112244,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999964535237,
  "mean_lpips": 8.689624428747367e-09,
  "median_lpips": 3.158323186314149e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.046409498770432e-11,
  "mean_fracchg": 1.3023437016386197e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.56727008581161,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999978005886,
  "mean_lpips": 2.7371274013976972e-08,
  "median_lpips": 4.417517601718046e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2594461952518888e-10,
  "mean_fracchg": 4.7062498834975486e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.33728979349137,
  "median_psnr": 116.79490566253662,
  "mean_ssim": 0.9999998915493489,
  "mean_lpips": 1.3975249881275921e-07,
  "median_lpips": 6.545810282698739e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.412190536735578e-10,
  "mean_fracchg": 1.0787499673028833e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 106.19290562152862,
  "median_psnr": 109.09148693084717,
  "mean_ssim": 0.999999695956707,
  "mean_lpips": 2.3387751851462926e-07,
  "median_lpips": 1.2678885719097366e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.8087596825437203e-09,
  "mean_fracchg": 2.624843678665911e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.08468968629838,
  "median_psnr": 104.38795566558838,
  "mean_ssim": 0.9999990627169609,
  "mean_lpips": 1.9189356181801573e-06,
  "median_lpips": 2.2352413253656778e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.919729868875272e-09,
  "mean_fracchg": 5.1114061144119206e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.36707009077072,
  "median_psnr": 99.02325630187988,
  "mean_ssim": 0.9999980433285236,
  "mean_lpips": 3.1122676326103645e-06,
  "median_lpips": 5.517825307777002e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.3718288778066353e-08,
  "mean_fracchg": 7.297656065105684e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.91771193981171,
  "median_psnr": 98.09990882873535,
  "mean_ssim": 0.9999976667463779,
  "mean_lpips": 3.6627280227285e-06,
  "median_lpips": 6.9020011927989344e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.2586341129128747e-08,
  "mean_fracchg": 6.689921712342084e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 100.22435122966766,
  "median_psnr": 100.77784061431885,
  "mean_ssim": 0.9999979661405086,
  "mean_lpips": 3.75587538567392e-06,
  "median_lpips": 4.2287409129926345e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.6128080117756363e-08,
  "mean_fracchg": 6.0774998483736906e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 71.29644613027573,
  "median_psnr": 60.89846611022949,
  "mean_ssim": 0.999854298055172,
  "mean_lpips": 0.0014576127608161877,
  "median_lpips": 4.701811485574581e-05,
  "cat_rate": 0.3445,
  "mean_mse": 2.1963084474844406e-05,
  "mean_fracchg": 0.00022366405706372917
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 95.73787204027175,
  "median_psnr": 94.08541679382324,
  "mean_ssim": 0.9999952623248101,
  "mean_lpips": 1.0529851309829051e-05,
  "median_lpips": 1.5439425737895363e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.337194612049116e-08,
  "mean_fracchg": 9.37718723935177e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.813735331638735e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3633330528068259e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.550607695998388e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.305764739908643e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.581378344546033e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.0198645315809294e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.6993804544251314e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.137351002354172e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.2974643383528204e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.344495321390475e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9977825641632,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.310281862597753e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1001371678981758e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.97643341064453,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.796301023352784e-11,
  "median_lpips": 5.563737838498728e-12,
  "cat_rate": 0.0,
  "mean_mse": 4.164695301242548e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.81337268352509,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6339392102365961e-10,
  "median_lpips": 5.017889749547866e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.27683973160675e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.50202553749085,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5160701909964925e-10,
  "median_lpips": 7.175534125214433e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.020056353066781e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.6159367609024,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 7.128637396397096e-10,
  "median_lpips": 1.215215636451994e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.1438568421449344e-12,
  "mean_fracchg": 7.968749719111657e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.38690450668335,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994039536,
  "mean_lpips": 1.5610682299146257e-09,
  "median_lpips": 2.0089355873276205e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.296042740758511e-11,
  "mean_fracchg": 3.7265623740267984e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 115.70199226379394,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999950528144,
  "mean_lpips": 7.11240994446874e-09,
  "median_lpips": 2.644956198505355e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.9239748246937446e-11,
  "mean_fracchg": 1.7867186929834133e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.64547798156738,
  "median_psnr": 112.15977668762207,
  "mean_ssim": 0.9999994610846042,
  "mean_lpips": 9.344387972166084e-07,
  "median_lpips": 8.40815445046772e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.743499207683411e-09,
  "mean_fracchg": 2.98601554935658e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 113.27288913011552,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999995760321617,
  "mean_lpips": 8.467789102863978e-07,
  "median_lpips": 3.410040305684703e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.7161748412086817e-09,
  "mean_fracchg": 1.4992968394778927e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 72.90085120081902,
  "median_psnr": 64.54110383987427,
  "mean_ssim": 0.9999147235751152,
  "mean_lpips": 0.0008752334005866534,
  "median_lpips": 1.6575221707171295e-05,
  "cat_rate": 0.0,
  "mean_mse": 1.0403281715230555e-05,
  "mean_fracchg": 0.00020132186973825127
 },
 {
  "scene": "hotdog",
  "prec": "fp16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 114.2900855922699,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999885857105,
  "mean_lpips": 9.01084474443823e-09,
  "median_lpips": 3.4324643127803256e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.793221529554451e-11,
  "mean_fracchg": 2.66953117460389e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.8702166606576876e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.557399209278355e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.805702189523905e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.995781646920917e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.456127686697766e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.585414198421609e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.087481686277934e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.94939374528426e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99739930152893,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.626971434835821e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.2759782219506258e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99505745887757,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.648404456841064e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.591642771968769e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96366189479828,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 1.0225775732198004e-10,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8591003931535067e-12,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.95849647521973,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 7.993675888464064e-11,
  "median_lpips": 4.100914811779248e-17,
  "cat_rate": 0.0,
  "mean_mse": 2.2555460407306847e-13,
  "mean_fracchg": 6.24999984211172e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91923952579498,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.321299920284366e-11,
  "median_lpips": 2.098859974708489e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.5066090140589718e-13,
  "mean_fracchg": 3.12499992105586e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.79624002933502,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999999821186,
  "mean_lpips": 2.118917582274581e-10,
  "median_lpips": 4.9585870132151655e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.5219320413858654e-12,
  "mean_fracchg": 2.1093749353440217e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.66128736019135,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 2.3201888067687074e-10,
  "median_lpips": 1.0124177537984558e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6465814063719401e-12,
  "mean_fracchg": 3.4374999472674975e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.11864150047302,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994933605,
  "mean_lpips": 4.736692984851205e-10,
  "median_lpips": 1.6131185276435644e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.809578534991873e-12,
  "mean_fracchg": 1.0078125040990926e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.25951682567596,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996125698,
  "mean_lpips": 6.441984555419873e-10,
  "median_lpips": 2.609572835599039e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.772281355047722e-12,
  "mean_fracchg": 1.312499962864422e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.8038400888443,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999988377094,
  "mean_lpips": 1.632422032525829e-09,
  "median_lpips": 3.327481623571771e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.527748483112759e-11,
  "mean_fracchg": 3.8359374076435414e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 114.36231506824494,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999959468842,
  "mean_lpips": 5.0475694516055576e-09,
  "median_lpips": 5.105328382271068e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1219318543392336e-10,
  "mean_fracchg": 1.013281222981277e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.81098710536956,
  "median_psnr": 116.68054103851318,
  "mean_ssim": 0.9999999804198741,
  "mean_lpips": 2.1167111471526598e-08,
  "median_lpips": 6.787254647200314e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.263603783049019e-10,
  "mean_fracchg": 2.2804686752238013e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.46931678533554,
  "median_psnr": 111.37050151824951,
  "mean_ssim": 0.9999997638463974,
  "mean_lpips": 2.3850398111050197e-07,
  "median_lpips": 1.0326601240784328e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.2127375291504847e-08,
  "mean_fracchg": 6.199999839111569e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.6787177658081,
  "median_psnr": 105.38261890411377,
  "mean_ssim": 0.999999454408884,
  "mean_lpips": 7.075187992531651e-07,
  "median_lpips": 1.9617513169478684e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.1167108547404176e-08,
  "mean_fracchg": 1.2371093348406247e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 99.93934222221374,
  "median_psnr": 99.25342082977295,
  "mean_ssim": 0.9999974611997604,
  "mean_lpips": 3.6453778381625775e-06,
  "median_lpips": 5.111702394700046e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.063911338986588e-07,
  "mean_fracchg": 2.6957030461801423e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 95.49802591085434,
  "median_psnr": 94.20383930206299,
  "mean_ssim": 0.9999872969388962,
  "mean_lpips": 2.6374957620940087e-05,
  "median_lpips": 1.398627214044268e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.764213768719652e-07,
  "mean_fracchg": 5.537499862026607e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 91.12912521719933,
  "median_psnr": 89.03548240661621,
  "mean_ssim": 0.9999735023677349,
  "mean_lpips": 8.752878745375255e-05,
  "median_lpips": 5.054956275785116e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.868989944104605e-07,
  "mean_fracchg": 9.128281003484062e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 87.63882340669632,
  "median_psnr": 86.01268768310547,
  "mean_ssim": 0.9999600270092487,
  "mean_lpips": 0.00015863454021516289,
  "median_lpips": 1.1331691140981093e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.0720360569197664e-06,
  "mean_fracchg": 0.00013357421518259117
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 84.18565916538239,
  "median_psnr": 82.20791816711426,
  "mean_ssim": 0.9999601321816445,
  "mean_lpips": 0.00016422700365400025,
  "median_lpips": 3.0756943658616365e-07,
  "cat_rate": 0.0,
  "mean_mse": 7.976994207483047e-07,
  "mean_fracchg": 0.00015816405876398676
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 81.13834924817085,
  "median_psnr": 79.41720008850098,
  "mean_ssim": 0.9999087702035904,
  "mean_lpips": 0.000598185851515483,
  "median_lpips": 7.768946090891404e-07,
  "cat_rate": 0.0,
  "mean_mse": 4.274609850838565e-06,
  "mean_fracchg": 0.00024020077518900962
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 79.79599947094917,
  "median_psnr": 77.73262739181519,
  "mean_ssim": 0.9998972810506821,
  "mean_lpips": 0.0010907056656924796,
  "median_lpips": 1.7184490843646927e-06,
  "cat_rate": 0.0,
  "mean_mse": 3.0891922331825437e-06,
  "mean_fracchg": 0.0002566906187093423
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 85.2805973815918,
  "median_psnr": 85.57116031646729,
  "mean_ssim": 0.9999432453811169,
  "mean_lpips": 0.00046114784053460906,
  "median_lpips": 1.545454892948328e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.7094502490185966e-06,
  "mean_fracchg": 0.00017078358927454928
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.01000811815261,
  "median_psnr": 87.86836624145508,
  "mean_ssim": 0.999971887588501,
  "mean_lpips": 5.5028841069505006e-05,
  "median_lpips": 6.006847641515378e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.631994761307373e-07,
  "mean_fracchg": 0.0001592203089561508
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.76001976728439,
  "median_psnr": 88.3449125289917,
  "mean_ssim": 0.9999760660827159,
  "mean_lpips": 3.922865395772429e-05,
  "median_lpips": 5.643580003322768e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.0305395452866947e-07,
  "mean_fracchg": 0.00015643515183933233
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.99615861177445,
  "median_psnr": 88.22161674499512,
  "mean_ssim": 0.9999750678539276,
  "mean_lpips": 3.7549817521291456e-05,
  "median_lpips": 6.116979989201354e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.323065209631474e-07,
  "mean_fracchg": 0.0001620914017973405
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.77810422420502,
  "median_psnr": 89.08422470092773,
  "mean_ssim": 0.9999746822118759,
  "mean_lpips": 3.8871378277863936e-05,
  "median_lpips": 4.5776298307487195e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.2546423202592615e-07,
  "mean_fracchg": 0.00014950546459965608
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.26995875120163,
  "median_psnr": 97.70881652832031,
  "mean_ssim": 0.999999491751194,
  "mean_lpips": 2.758911474488407e-07,
  "median_lpips": 7.794036971375817e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.20317876594074e-09,
  "mean_fracchg": 3.73382803653044e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "means",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 83.71754735469818,
  "median_psnr": 82.75572299957275,
  "mean_ssim": 0.999943580120802,
  "mean_lpips": 0.0001772110068038488,
  "median_lpips": 2.867881079282597e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.2114058123939547e-06,
  "mean_fracchg": 0.0002297312441102122
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.10342375759208e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.169792104853433e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3576408617676381e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.694978730089771e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6075083204483859e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0183052884891341e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1831791880337806e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.236766513289444e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4823786135264077e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.9940209380077465e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.910163877168291e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.716704548187523e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.634838187188174e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.137722057706236e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0809871202900578e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.16298987504818e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99947769165038,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.524663969926764e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.730492105338382e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98902023315429,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4896863009251186e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.977015984707379e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99541673660278,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.92387652899741e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.0650139433383e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9783393907547,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.071898749958528e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.5683191616395564e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98320394039155,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.785191267143523e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.946025118252555e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91509492397309,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2004983993270364e-10,
  "median_lpips": 4.143219268488017e-18,
  "cat_rate": 0.0,
  "mean_mse": 1.347311947602544e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.73302050590515,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 1.662632457147089e-10,
  "median_lpips": 1.480518432942849e-16,
  "cat_rate": 0.0,
  "mean_mse": 3.9403709668570847e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.35195290565491,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3060167322437412e-10,
  "median_lpips": 2.7093575646897072e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.44432174069264e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.60339612483978,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.4938629530479275e-10,
  "median_lpips": 6.060633592208653e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.0896133101402964e-12,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.19956333637238,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 8.130847889320502e-10,
  "median_lpips": 1.0141601100577269e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.049169090167764e-12,
  "mean_fracchg": 6.328124766241672e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.57171943664551,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999998062849,
  "mean_lpips": 2.3429259915786064e-09,
  "median_lpips": 1.4093146094573683e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.422302798395476e-11,
  "mean_fracchg": 4.2031248722196324e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.671853723526,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999916553497,
  "mean_lpips": 6.8301063533367976e-09,
  "median_lpips": 2.1028516428156507e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1473306890397896e-10,
  "mean_fracchg": 2.2218749421085704e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.54858407497406,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999405741692,
  "mean_lpips": 4.1021753448387755e-08,
  "median_lpips": 3.4995684128347193e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.862297766682175e-10,
  "mean_fracchg": 9.977343485672918e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 108.61472291469573,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998018145562,
  "mean_lpips": 1.4899094909134767e-07,
  "median_lpips": 4.354402949324765e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.5194005920663072e-09,
  "mean_fracchg": 2.1246093260288035e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 103.70932305812836,
  "median_psnr": 108.45970630645752,
  "mean_ssim": 0.999997262686491,
  "mean_lpips": 2.4448381770184617e-06,
  "median_lpips": 1.333136379066957e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.5414345425923e-08,
  "mean_fracchg": 9.314843495582182e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 89.36840883374214,
  "median_psnr": 85.1776933670044,
  "mean_ssim": 0.99995908588171,
  "mean_lpips": 5.858525031802503e-05,
  "median_lpips": 1.341290030154596e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.7400167134559875e-06,
  "mean_fracchg": 0.00036767030412090663
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.56840411424636,
  "median_psnr": 102.33973979949951,
  "mean_ssim": 0.9999519793689251,
  "mean_lpips": 0.00010315471327442903,
  "median_lpips": 3.3114545550105845e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.0481666296937336e-06,
  "mean_fracchg": 0.00034609608516683463
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.45144813418388,
  "median_psnr": 120.0,
  "mean_ssim": 0.999996248781681,
  "mean_lpips": 1.2203881107116977e-05,
  "median_lpips": 2.651667635467092e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.140814482906062e-08,
  "mean_fracchg": 2.435624919132806e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.57327926516533,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999950693547726,
  "mean_lpips": 1.3030572050944412e-05,
  "median_lpips": 2.7910085353965997e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5601520675998916e-07,
  "mean_fracchg": 3.070390506047715e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.21140740633011,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999995557069778,
  "mean_lpips": 1.1946439620352889e-06,
  "median_lpips": 3.213269372803751e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.0335263212124405e-09,
  "mean_fracchg": 2.2855468088948784e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.00170008301735,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999948805570602,
  "mean_lpips": 1.5062539050323746e-05,
  "median_lpips": 3.180610358421987e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6781084253371628e-07,
  "mean_fracchg": 2.309453077754142e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.4729258608818,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999557942152,
  "mean_lpips": 1.766754578384067e-06,
  "median_lpips": 2.962643741444282e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.477136436327259e-09,
  "mean_fracchg": 2.9054686599749857e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 49.52021946787834,
  "median_psnr": 44.716384410858154,
  "mean_ssim": 0.995413483262062,
  "mean_lpips": 0.01564858128006472,
  "median_lpips": 0.012114317156374454,
  "cat_rate": 0.0,
  "mean_mse": 0.00021666595530738195,
  "mean_fracchg": 0.01318540825722988
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "scales",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 43.37608850538731,
  "median_psnr": 37.31123924255371,
  "mean_ssim": 0.9883803833127022,
  "mean_lpips": 0.027407234336580252,
  "median_lpips": 0.012842969968914986,
  "cat_rate": 0.0055,
  "mean_mse": 0.0039820738224965796,
  "mean_fracchg": 0.09072050313054228
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.393640010891993e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.86824138637727e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.202477731441459e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.747861000883928e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.861291834278522e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.283657123128523e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.457855040081395e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.771676237684761e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5558483741591341e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3568340053358329e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3401428515028815e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.8502514422331637e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.4814065091316856e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5253774215535398e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.6395211349313724e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.5486319899786875e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.7604798512688016e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.399400624671814e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99451863765717,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1286553519856936e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.514097095751642e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99807850360871,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5973869974931783e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.858477642627102e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99604550838471,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3495239675267986e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.14730400819067e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98412139415741,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.8317361206213437e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5558612352002427e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96903228282929,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.882549774040179e-11,
  "median_lpips": 4.893591973563645e-19,
  "cat_rate": 0.0,
  "mean_mse": 3.493303245212169e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96793320655823,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.828672968229352e-11,
  "median_lpips": 4.176886646038919e-15,
  "cat_rate": 0.0,
  "mean_mse": 4.1124798037910617e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.89774078845977,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2037536843736944e-10,
  "median_lpips": 4.156463020987822e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.1830659114864537e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.7829714012146,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.791686908403245e-10,
  "median_lpips": 7.462104198441288e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.588166763442566e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.38701988697052,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 3.4894252766598974e-10,
  "median_lpips": 1.3308853324955905e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.8061172309147e-12,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.71298981666565,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.487531719969402e-10,
  "median_lpips": 2.0194049904498357e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.671361500413981e-12,
  "mean_fracchg": 2.656249927213139e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.7933189868927,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999990165234,
  "mean_lpips": 1.2469536126912818e-09,
  "median_lpips": 2.480041449981485e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3686122650459831e-11,
  "mean_fracchg": 2.4140624640267563e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.9677365231514,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999992698431,
  "mean_lpips": 5.249744831900959e-09,
  "median_lpips": 3.4271473159375176e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.048868484370402e-11,
  "mean_fracchg": 6.17968727567586e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.30044194221496,
  "median_psnr": 119.82690811157227,
  "mean_ssim": 0.9999999733865261,
  "mean_lpips": 1.6549079688347426e-08,
  "median_lpips": 5.041052297816151e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.52024609096332e-10,
  "mean_fracchg": 2.7984374241896147e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.11824648141861,
  "median_psnr": 114.42558288574219,
  "mean_ssim": 0.9999999248981476,
  "mean_lpips": 6.191170472399792e-08,
  "median_lpips": 7.478019869999741e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.837486232571708e-10,
  "mean_fracchg": 6.599999807576751e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.86856437444686,
  "median_psnr": 109.31957721710205,
  "mean_ssim": 0.9999992174506187,
  "mean_lpips": 1.049831976274766e-06,
  "median_lpips": 1.1477857553288118e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.5805285863602857e-08,
  "mean_fracchg": 1.530703084074503e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 100.54982479572296,
  "median_psnr": 101.7086124420166,
  "mean_ssim": 0.9999957001209259,
  "mean_lpips": 1.2422383610561806e-05,
  "median_lpips": 3.286058203322284e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.839795121929245e-08,
  "mean_fracchg": 4.2646092568077164e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.12802829504012,
  "median_psnr": 96.21883869171143,
  "mean_ssim": 0.9999967211484909,
  "mean_lpips": 9.55456297891859e-06,
  "median_lpips": 1.0169055375541802e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.907581395483081e-08,
  "mean_fracchg": 4.747734251128577e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.40781266689301,
  "median_psnr": 102.8308916091919,
  "mean_ssim": 0.9999980271458626,
  "mean_lpips": 5.003795292102469e-06,
  "median_lpips": 2.9849889227051563e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.535279723102061e-08,
  "mean_fracchg": 3.140312428223524e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.57046055793762,
  "median_psnr": 104.81546401977539,
  "mean_ssim": 0.9999979067146778,
  "mean_lpips": 3.961190918726974e-06,
  "median_lpips": 2.012777944315758e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.640237497467394e-08,
  "mean_fracchg": 3.558046792460345e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 103.29736261606216,
  "median_psnr": 105.00107765197754,
  "mean_ssim": 0.9999979422390461,
  "mean_lpips": 5.502470018179297e-06,
  "median_lpips": 2.1099318958661684e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.3515068291122965e-08,
  "mean_fracchg": 3.088749908363297e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.06279348611832,
  "median_psnr": 103.5850477218628,
  "mean_ssim": 0.999998406469822,
  "mean_lpips": 3.5280267204493263e-06,
  "median_lpips": 2.530299414438275e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.0483882153630984e-08,
  "mean_fracchg": 3.531171795629007e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.7425574684143,
  "median_psnr": 97.1029281616211,
  "mean_ssim": 0.9999970074295997,
  "mean_lpips": 6.980508646067332e-06,
  "median_lpips": 7.47951300894556e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.566217672735635e-08,
  "mean_fracchg": 5.001328002560967e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "quats",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 99.49488671064377,
  "median_psnr": 99.20123100280762,
  "mean_ssim": 0.9999962148368359,
  "mean_lpips": 1.0621259353610516e-05,
  "median_lpips": 5.321141971492693e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.596187246356655e-08,
  "mean_fracchg": 4.794687372947237e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.9601463540466052e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.00496031854589e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0554163735708293e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8353375520553116e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99978334903717,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.905620558625063e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.524858490484133e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.23828808125136e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.998275639280608e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.013711268650947e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.808570298589634e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7675807483822343e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3331402433371819e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9973011302948,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1614825375998534e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.862384469388052e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99977219581604,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.064859685179269e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.135984826375876e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9992414855957,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.8938963413907194e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.110382276567381e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9983859205246,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.866692805610877e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.068086185211547e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99796370506287,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3898874236644642e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.4064482928347467e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99485577583313,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5442373624240245e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.996520793310146e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98508010387421,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.7253881421604515e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.4537111149849692e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9857897233963,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.702554876409979e-11,
  "median_lpips": 1.0400071078912752e-19,
  "cat_rate": 0.0,
  "mean_mse": 1.777428527483938e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9632767868042,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.853842752621535e-11,
  "median_lpips": 1.0315577830884051e-14,
  "cat_rate": 0.0,
  "mean_mse": 3.769206070670151e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9469408750534,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0941959658533572e-10,
  "median_lpips": 2.3795338095766727e-11,
  "cat_rate": 0.0,
  "mean_mse": 6.691408274785478e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.81666288375854,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6216596863096396e-10,
  "median_lpips": 6.058942930708966e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.1316913345730737e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.51787674903869,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.392798050384078e-10,
  "median_lpips": 1.1107240821539577e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.871297339550413e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.70008114337921,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999993741512,
  "mean_lpips": 4.3253396062561233e-10,
  "median_lpips": 1.7821782938298725e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.354029569605712e-12,
  "mean_fracchg": 3.906249901319825e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.55258266448975,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994933605,
  "mean_lpips": 7.686387117119558e-10,
  "median_lpips": 2.3889951128452935e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.372918653630992e-12,
  "mean_fracchg": 4.999999833898983e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.43992897987366,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999997496605,
  "mean_lpips": 2.126426010456343e-09,
  "median_lpips": 3.516476554388248e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.108846056945833e-11,
  "mean_fracchg": 5.507812332439244e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.26967720270157,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999887943268,
  "mean_lpips": 7.117454541030633e-09,
  "median_lpips": 4.985683532687801e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1616042725445679e-10,
  "mean_fracchg": 2.799218648931401e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.70294299602509,
  "median_psnr": 118.85393142700195,
  "mean_ssim": 0.9999999630451203,
  "mean_lpips": 1.9848913567425664e-08,
  "median_lpips": 6.091708248945338e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.588239616665738e-10,
  "mean_fracchg": 7.034374796717202e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.13585492610932,
  "median_psnr": 110.47988891601562,
  "mean_ssim": 0.999999894708395,
  "mean_lpips": 5.451802351925148e-08,
  "median_lpips": 1.189178311378214e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.51048101780905e-10,
  "mean_fracchg": 1.2641405870454036e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.43848162174226,
  "median_psnr": 112.69962310791016,
  "mean_ssim": 0.9999998274743557,
  "mean_lpips": 7.983836482169205e-08,
  "median_lpips": 9.657623589731656e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7169128210663659e-09,
  "mean_fracchg": 1.5132030816005226e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.86606727361679,
  "median_psnr": 110.41680335998535,
  "mean_ssim": 0.9999997662007809,
  "mean_lpips": 1.696049376164953e-07,
  "median_lpips": 1.1104323016652984e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.199772406858678e-09,
  "mean_fracchg": 1.670312461925505e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.91511885404587,
  "median_psnr": 112.33616828918457,
  "mean_ssim": 0.9999996826648713,
  "mean_lpips": 2.2504524741044253e-07,
  "median_lpips": 9.503733910953827e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.2058310156875574e-09,
  "mean_fracchg": 2.2384374466980717e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.65463594198226,
  "median_psnr": 114.22893047332764,
  "mean_ssim": 0.9999996816813945,
  "mean_lpips": 2.1367757867606376e-07,
  "median_lpips": 7.481715524892962e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.251370679523924e-09,
  "mean_fracchg": 2.0927343268795084e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.46145459651947,
  "median_psnr": 114.98800277709961,
  "mean_ssim": 0.9999997412264348,
  "mean_lpips": 1.4602031419719947e-07,
  "median_lpips": 8.165521592218283e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.6770645843825187e-09,
  "mean_fracchg": 1.8564843316369208e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.88571835041046,
  "median_psnr": 111.98512077331543,
  "mean_ssim": 0.9999996009171009,
  "mean_lpips": 2.393866667621898e-07,
  "median_lpips": 1.0264354921574181e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.488758909834594e-09,
  "mean_fracchg": 1.903828081009351e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.86421526074409,
  "median_psnr": 88.83515357971191,
  "mean_ssim": 0.9994497485458851,
  "mean_lpips": 0.0012730398410941875,
  "median_lpips": 5.655131651849388e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.774853383431934e-05,
  "mean_fracchg": 0.0007290491999704046
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "opacities",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 91.93572456359863,
  "median_psnr": 90.97661018371582,
  "mean_ssim": 0.9999941656589508,
  "mean_lpips": 7.610554225880169e-06,
  "median_lpips": 3.436242401733125e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.2692723036813004e-07,
  "mean_fracchg": 7.881718553352358e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5664747841077985e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.075323691455851e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.94247318704089e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.9207137044640982e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.310416186666198e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.1309699924981494e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3424215570735347e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1722015454885846e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.9372317525530856e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.5871728623371865e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.984943923975754e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.436350400034688e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2006453613852902e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.3125202818642337e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4336650878551202e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3711069368301376e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.025393266914257e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.933052815229498e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.905256145009062e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.255821500782289e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5793150931010233e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.453844091236868e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4904946931461658e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.5863621880512805e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.300979454555272e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.0163523387554004e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9993570137024,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.889309527071669e-11,
  "median_lpips": 6.822633513716535e-20,
  "cat_rate": 0.0,
  "mean_mse": 6.828032263489111e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98704566955567,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.78118752716531e-11,
  "median_lpips": 1.884144836677981e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.678773017606431e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92627833366394,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4796017528221875e-10,
  "median_lpips": 5.3853758258393114e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.860927272081265e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.67113752365113,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4932361343691407e-10,
  "median_lpips": 1.1308331701598284e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.055697621317059e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.03887230873107,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997615814,
  "mean_lpips": 5.178326991700801e-10,
  "median_lpips": 1.5622576843288272e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.0735755482272934e-12,
  "mean_fracchg": 3.124999864212441e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.05084220409394,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999990165234,
  "mean_lpips": 1.2998693107185315e-09,
  "median_lpips": 2.1696542479299197e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.513108590295061e-12,
  "mean_fracchg": 1.5781249646806827e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.20411018371583,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999947249889,
  "mean_lpips": 4.6914573186599305e-09,
  "median_lpips": 3.2025773699650983e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.18847519860165e-11,
  "mean_fracchg": 1.0859374743859006e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.71981370687485,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999788105488,
  "mean_lpips": 2.021494621619867e-08,
  "median_lpips": 4.904734951516332e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1720297629295427e-10,
  "mean_fracchg": 4.776562369045223e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.42597084760666,
  "median_psnr": 116.51623725891113,
  "mean_ssim": 0.9999999262690544,
  "mean_lpips": 5.073077571131346e-08,
  "median_lpips": 6.697814802780755e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.3400499490088073e-10,
  "mean_fracchg": 1.0735155979887167e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 106.09638069391251,
  "median_psnr": 108.71944904327393,
  "mean_ssim": 0.9999996271133423,
  "mean_lpips": 2.754362621729345e-07,
  "median_lpips": 1.3474224513920774e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.844225179608872e-09,
  "mean_fracchg": 2.7107030526678956e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.0333772277832,
  "median_psnr": 102.67347812652588,
  "mean_ssim": 0.9999992593824863,
  "mean_lpips": 9.656053578964035e-07,
  "median_lpips": 3.124282166311332e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.204512602476917e-09,
  "mean_fracchg": 4.353281150088151e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.20254068374634,
  "median_psnr": 99.49554920196533,
  "mean_ssim": 0.9999978228807449,
  "mean_lpips": 2.610978852800731e-06,
  "median_lpips": 5.406413983166658e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.5362645310896805e-08,
  "mean_fracchg": 7.452109208628598e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.95784064054489,
  "median_psnr": 98.53000164031982,
  "mean_ssim": 0.9999982323050499,
  "mean_lpips": 2.1008575481810633e-06,
  "median_lpips": 6.4675358402155325e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.5204926504574756e-08,
  "mean_fracchg": 5.923202977794517e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.41794481992721,
  "median_psnr": 99.84241485595703,
  "mean_ssim": 0.9999975682497024,
  "mean_lpips": 4.3267397506354255e-06,
  "median_lpips": 4.9600732410226556e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.832457724946139e-08,
  "mean_fracchg": 6.867577964123939e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.96856558799743,
  "median_psnr": 98.65466117858887,
  "mean_ssim": 0.9999974085092544,
  "mean_lpips": 9.913930552916261e-06,
  "median_lpips": 5.824389415209907e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.891275111413076e-08,
  "mean_fracchg": 6.269921720428329e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.71744212150574,
  "median_psnr": 99.98296737670898,
  "mean_ssim": 0.9999977662563324,
  "mean_lpips": 5.20764726131859e-06,
  "median_lpips": 4.936363318108761e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.927791447142355e-08,
  "mean_fracchg": 6.763359185680428e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.87632288336754,
  "median_psnr": 100.18223285675049,
  "mean_ssim": 0.9999956250786781,
  "mean_lpips": 2.0274154771847085e-05,
  "median_lpips": 4.705692058237787e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.180003277462711e-07,
  "mean_fracchg": 6.579062312727046e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 70.16137566208839,
  "median_psnr": 60.10078430175781,
  "mean_ssim": 0.9998451588153839,
  "mean_lpips": 0.0015392777146320254,
  "median_lpips": 5.175426304049324e-05,
  "cat_rate": 0.361,
  "mean_mse": 2.4492729442314574e-05,
  "mean_fracchg": 0.00023454608750500937
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "sh0",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 95.07862879753112,
  "median_psnr": 93.47060680389404,
  "mean_ssim": 0.9999946326315403,
  "mean_lpips": 1.3491215369179467e-05,
  "median_lpips": 1.7526792461808327e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.427321465812106e-08,
  "mean_fracchg": 9.746640373168703e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.6484092035434097e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.395267092293195e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.578978730920765e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5101942589900791e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.535249965040336e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.840609716838922e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.782875031571636e-15,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.937717883409544e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.754896350510322e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3848089534531013e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.621043979654719e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.3343490816092053e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.15761058858574e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.932701226960712e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1253290674047611e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6419361801317823e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.201225108582425e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.059760037421886e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1371217173067745e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8868521168272274e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6894892688398996e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.41305941123488e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.301685082290367e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.4657694466893604e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.338101051807854e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1056414838247516e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.615554637390363e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.456818554290179e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.8047262052869806e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8207340232256578e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.8615954982733246e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.165153343205018e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9995220041275,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.4079953806035895e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.691146955962161e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9998714017868,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.54795065746033e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1126489723277856e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96591895103455,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0355805272625962e-10,
  "median_lpips": 7.617509054091975e-12,
  "cat_rate": 0.0,
  "mean_mse": 5.305169947866266e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.87685295581818,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5184286118766705e-10,
  "median_lpips": 4.703896994140422e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.7419599786467383e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.48162277698516,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.52595115536245e-10,
  "median_lpips": 8.521746502898608e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.026657917110608e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.80483982563018,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 5.086449959947324e-10,
  "median_lpips": 1.2463222814895758e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.642355987950432e-12,
  "mean_fracchg": 4.765624845504135e-08
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.35392562389374,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999981224537,
  "mean_lpips": 1.980852818074034e-09,
  "median_lpips": 2.2848010289289178e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4511706609602862e-11,
  "mean_fracchg": 3.7968749001038307e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 115.56741917848586,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999924600125,
  "mean_lpips": 7.50970350163518e-09,
  "median_lpips": 3.0663507843975424e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.271920352331456e-11,
  "mean_fracchg": 1.7328124456525983e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.38465192079543,
  "median_psnr": 112.14541435241699,
  "mean_ssim": 0.9999995375275612,
  "mean_lpips": 6.1052452735636e-07,
  "median_lpips": 8.927275030323756e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.5719222272862107e-09,
  "mean_fracchg": 3.163515538147976e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 113.38632379293442,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999611467123,
  "mean_lpips": 1.1235358464539342e-06,
  "median_lpips": 4.0850565985461884e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.577439682458137e-09,
  "mean_fracchg": 1.3510937215698959e-05
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.5195129776001,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999972581863,
  "mean_lpips": 2.4263089103049476e-09,
  "median_lpips": 2.401031734544645e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.1347475739186695e-11,
  "mean_fracchg": 6.476562310240297e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.40396322727203,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999970197677,
  "mean_lpips": 4.098371515474714e-09,
  "median_lpips": 2.3579022068176414e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.9376868934406867e-11,
  "mean_fracchg": 1.1164062164539247e-06
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.49637980937958,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999964833259,
  "mean_lpips": 2.9769378774590446e-09,
  "median_lpips": 2.611989791123648e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.677394953471839e-11,
  "mean_fracchg": 8.929687282375198e-07
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 66.48399852514267,
  "median_psnr": 57.141432762145996,
  "mean_ssim": 0.9998658975660801,
  "mean_lpips": 0.0013330641276566232,
  "median_lpips": 0.0001365149364573881,
  "cat_rate": 0.0,
  "mean_mse": 2.0352781579363635e-05,
  "mean_fracchg": 0.0002139249944687549
 },
 {
  "scene": "hotdog",
  "prec": "fp32",
  "field": "shN",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 114.28900108575822,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999848008155,
  "mean_lpips": 1.4041805755123361e-08,
  "median_lpips": 3.4257330305820233e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2903622481947526e-10,
  "mean_fracchg": 4.164062361041942e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 105.48343835115433,
  "median_psnr": 107.11529731750488,
  "mean_ssim": 0.9999998484253884,
  "mean_lpips": 1.2089629151390947e-07,
  "median_lpips": 1.093663715145965e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.583398030544758e-09,
  "mean_fracchg": 7.313281038420882e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 101.31529648303986,
  "median_psnr": 101.18295192718506,
  "mean_ssim": 0.9999996889233589,
  "mean_lpips": 1.7425253210370244e-07,
  "median_lpips": 2.2818700262661196e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.93755054820856e-09,
  "mean_fracchg": 1.3776562135149107e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 97.50667115688324,
  "median_psnr": 97.6445484161377,
  "mean_ssim": 0.9999984719157219,
  "mean_lpips": 1.3506438041682062e-06,
  "median_lpips": 4.5914945179248434e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.7508985498784963e-08,
  "mean_fracchg": 2.209999939964291e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 92.9994273352623,
  "median_psnr": 92.16742515563965,
  "mean_ssim": 0.9999945765137672,
  "mean_lpips": 7.28795588525874e-06,
  "median_lpips": 1.4373892298635838e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.3008185581862266e-07,
  "mean_fracchg": 3.448749919192551e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 89.57445921659469,
  "median_psnr": 89.14533615112305,
  "mean_ssim": 0.9999892636835576,
  "mean_lpips": 1.6392435591976512e-05,
  "median_lpips": 2.7326986895559457e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.867641674957571e-07,
  "mean_fracchg": 5.0832811132011104e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 86.16080345869064,
  "median_psnr": 85.72963237762451,
  "mean_ssim": 0.9999733501672745,
  "mean_lpips": 0.00010873427381029053,
  "median_lpips": 5.547908976666349e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.091064923254961e-07,
  "mean_fracchg": 6.927343557060794e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 82.65975111603737,
  "median_psnr": 82.07744121551514,
  "mean_ssim": 0.9999526609480381,
  "mean_lpips": 0.00033333511330315975,
  "median_lpips": 1.5853244406116573e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.2340047277020536e-06,
  "mean_fracchg": 9.31507791290187e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 79.91761328935623,
  "median_psnr": 78.38197231292725,
  "mean_ssim": 0.9999385338425636,
  "mean_lpips": 0.0005890945872552043,
  "median_lpips": 5.869906374300626e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.605001161243099e-06,
  "mean_fracchg": 0.00010853749733553286
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 78.15494774460792,
  "median_psnr": 77.69293785095215,
  "mean_ssim": 0.9999119769334793,
  "mean_lpips": 0.0009988104457436214,
  "median_lpips": 1.165487049092917e-06,
  "cat_rate": 0.0,
  "mean_mse": 2.963502599885032e-06,
  "mean_fracchg": 0.00014258593322261957
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 82.55690119743348,
  "median_psnr": 81.80516719818115,
  "mean_ssim": 0.9999581917822361,
  "mean_lpips": 0.0002346051349194068,
  "median_lpips": 1.577449850742596e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.3824146371647868e-06,
  "mean_fracchg": 0.00011075468446625791
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 85.00029302835465,
  "median_psnr": 85.02759456634521,
  "mean_ssim": 0.9999769865870476,
  "mean_lpips": 7.275795574355095e-05,
  "median_lpips": 7.272270607927567e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.622112643382087e-07,
  "mean_fracchg": 7.902031033069079e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.49421538352966,
  "median_psnr": 83.61481666564941,
  "mean_ssim": 0.9999745215177536,
  "mean_lpips": 7.592686730884714e-05,
  "median_lpips": 9.382702614857408e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.540783716647452e-07,
  "mean_fracchg": 8.17664042828028e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.11257303953171,
  "median_psnr": 83.06056022644043,
  "mean_ssim": 0.9999720240235329,
  "mean_lpips": 8.511315635962632e-05,
  "median_lpips": 1.1596255689028112e-07,
  "cat_rate": 0.0,
  "mean_mse": 7.386384654609424e-07,
  "mean_fracchg": 8.397031028107449e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.48754688501359,
  "median_psnr": 83.84410381317139,
  "mean_ssim": 0.9999771613180637,
  "mean_lpips": 5.950436822323554e-05,
  "median_lpips": 9.227483133145142e-08,
  "cat_rate": 0.0,
  "mean_mse": 5.468332079395482e-07,
  "mean_fracchg": 8.039140411619883e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.76503595352173,
  "median_psnr": 96.61319255828857,
  "mean_ssim": 0.9999994742572308,
  "mean_lpips": 2.4835724940575404e-07,
  "median_lpips": 5.463355767787448e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.803167544546675e-09,
  "mean_fracchg": 1.9755468204778025e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 84.2087781560421,
  "median_psnr": 83.44583034515381,
  "mean_ssim": 0.9999657999873162,
  "mean_lpips": 0.0001735077242242299,
  "median_lpips": 1.1365606056301658e-07,
  "cat_rate": 0.0,
  "mean_mse": 9.811318751121469e-07,
  "mean_fracchg": 8.984921642888821e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.53429874897003,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.593830955249511e-10,
  "median_lpips": 6.082664580353558e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.3171212675462517e-12,
  "mean_fracchg": 1.249999962738002e-08
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.13015725135803,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 5.505000424971211e-10,
  "median_lpips": 9.711072224138917e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.1018821109360213e-11,
  "mean_fracchg": 1.5859374383353497e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.41778083324432,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999992847443,
  "mean_lpips": 1.3448483488619526e-09,
  "median_lpips": 1.3627272227312304e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.703715412494478e-11,
  "mean_fracchg": 7.617187220603227e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.45818873405456,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999942481518,
  "mean_lpips": 4.3433815222073225e-09,
  "median_lpips": 1.881083414034812e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5539433304653786e-10,
  "mean_fracchg": 2.242187437730081e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.19415220499039,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999687373639,
  "mean_lpips": 2.0014396047367883e-08,
  "median_lpips": 2.2018015882752096e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.167928659674507e-10,
  "mean_fracchg": 5.290624846452374e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 107.6119169640541,
  "median_psnr": 117.54446983337402,
  "mean_ssim": 0.9999998043477535,
  "mean_lpips": 1.4413620497283713e-07,
  "median_lpips": 4.3177579567288404e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.846841277067073e-09,
  "mean_fracchg": 1.2890624650083283e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.22399661540985,
  "median_psnr": 107.96804904937744,
  "mean_ssim": 0.9999990420937538,
  "mean_lpips": 7.063230885463975e-07,
  "median_lpips": 9.207921924936358e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.2771784764110917e-08,
  "mean_fracchg": 2.4731249340618432e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.34243658781051,
  "median_psnr": 85.76699256896973,
  "mean_ssim": 0.9999543190300465,
  "mean_lpips": 6.665470340076293e-05,
  "median_lpips": 7.057678885757923e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.7147221877091055e-06,
  "mean_fracchg": 0.00027941561766726866
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.3084322822094,
  "median_psnr": 101.1346435546875,
  "mean_ssim": 0.999955608934164,
  "mean_lpips": 9.278661250505995e-05,
  "median_lpips": 2.3711042018703665e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.9421652897566503e-06,
  "mean_fracchg": 0.0002408742132420798
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.20223225355149,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999996113479137,
  "mean_lpips": 5.690040034441653e-07,
  "median_lpips": 2.8699724541336735e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.41479181218289e-09,
  "mean_fracchg": 8.238281023523086e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.29868699789047,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999176561832,
  "mean_lpips": 3.752095540987404e-08,
  "median_lpips": 2.6899517335809975e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1135718019751572e-09,
  "mean_fracchg": 6.335156073248527e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.87286330223084,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999128580094,
  "mean_lpips": 3.514572058998949e-08,
  "median_lpips": 3.046772834025546e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.173865215111659e-09,
  "mean_fracchg": 7.365624785734326e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.88884449243545,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999223649502,
  "mean_lpips": 3.1152670879832255e-08,
  "median_lpips": 2.998216813709931e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.19717806289074e-09,
  "mean_fracchg": 6.3562498416445125e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.30751514434814,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999230802059,
  "mean_lpips": 4.690197521413273e-08,
  "median_lpips": 2.6834164057465415e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6243261245351467e-09,
  "mean_fracchg": 6.966406057813402e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 49.88784074425698,
  "median_psnr": 45.09382247924805,
  "mean_ssim": 0.9954524888396263,
  "mean_lpips": 0.014145170943918817,
  "median_lpips": 0.008064253255724907,
  "cat_rate": 0.0,
  "mean_mse": 0.0002276664725931298,
  "mean_fracchg": 0.010111884125892402
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 43.39360064476728,
  "median_psnr": 38.21034908294678,
  "mean_ssim": 0.9854045431911945,
  "mean_lpips": 0.027706408991574102,
  "median_lpips": 0.008675646036863327,
  "cat_rate": 0.015,
  "mean_mse": 0.006336728114692189,
  "mean_fracchg": 0.09412504517864033
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.8938387966156,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.255372747090404e-11,
  "median_lpips": 2.6800510595503813e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.5125471068860735e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.69680253028869,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3883118150113014e-10,
  "median_lpips": 6.117752832102141e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.859939605599459e-13,
  "mean_fracchg": 9.374999535793904e-09
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.35246631145478,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0321801077710056e-10,
  "median_lpips": 1.0309155959453697e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.808584590506605e-13,
  "mean_fracchg": 3.906249901319825e-09
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.51653144359588,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 3.2062960684203057e-10,
  "median_lpips": 1.4233387385376162e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.797346322514603e-12,
  "mean_fracchg": 4.999999850952008e-08
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.13813928127288,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996423722,
  "mean_lpips": 5.797477098962165e-10,
  "median_lpips": 2.0357664859416147e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2352555563519855e-11,
  "mean_fracchg": 2.4453124171941455e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.2727556848526,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999968707561,
  "mean_lpips": 2.5190753460950074e-09,
  "median_lpips": 2.965522272191379e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.424825094690983e-11,
  "mean_fracchg": 6.820312301556442e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.43946150302887,
  "median_psnr": 118.34140300750732,
  "mean_ssim": 0.9999999734759331,
  "mean_lpips": 1.5767906233186234e-08,
  "median_lpips": 4.05497940780819e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.261821346625045e-10,
  "mean_fracchg": 2.586718669022048e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.39142185211182,
  "median_psnr": 113.12742233276367,
  "mean_ssim": 0.9999999640882016,
  "mean_lpips": 1.769063246054733e-08,
  "median_lpips": 6.190212231693693e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.253924939290635e-10,
  "mean_fracchg": 4.575781113430821e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.7486075091362,
  "median_psnr": 106.62209987640381,
  "mean_ssim": 0.9999998169243336,
  "mean_lpips": 1.6041897478019656e-07,
  "median_lpips": 1.1073195693711568e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.001220572692137e-09,
  "mean_fracchg": 1.145312467184567e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 100.09289755105972,
  "median_psnr": 99.9960708618164,
  "mean_ssim": 0.9999991445839405,
  "mean_lpips": 1.956780126573362e-06,
  "median_lpips": 2.9871334294995222e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.4325587150177055e-08,
  "mean_fracchg": 2.020859317445911e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.03739476919174,
  "median_psnr": 106.84598922729492,
  "mean_ssim": 0.9999994797408581,
  "mean_lpips": 7.551351703100318e-07,
  "median_lpips": 1.0477191891844484e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.9956769712660435e-08,
  "mean_fracchg": 1.1733593407313948e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.43656742095948,
  "median_psnr": 107.89643287658691,
  "mean_ssim": 0.9999997524917126,
  "mean_lpips": 3.1634465932608857e-07,
  "median_lpips": 9.45674705210564e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.328774787655719e-09,
  "mean_fracchg": 1.0594530959622261e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.72495582580567,
  "median_psnr": 108.35818290710449,
  "mean_ssim": 0.9999997034668923,
  "mean_lpips": 3.3725105365495366e-07,
  "median_lpips": 9.285245905488182e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.104554897342658e-09,
  "mean_fracchg": 1.0665624724424561e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.59693550825119,
  "median_psnr": 107.64809131622314,
  "mean_ssim": 0.9999997508525849,
  "mean_lpips": 2.4787106186068e-07,
  "median_lpips": 9.81659586951622e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.8234805764447055e-09,
  "mean_fracchg": 1.0374999735745405e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.54028314113617,
  "median_psnr": 102.56568908691406,
  "mean_ssim": 0.9999997853338718,
  "mean_lpips": 1.815305433696578e-07,
  "median_lpips": 1.911660385545133e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.533068477594922e-09,
  "mean_fracchg": 1.2035937168036526e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 104.07800764799119,
  "median_psnr": 104.54765319824219,
  "mean_ssim": 0.9999997623562813,
  "mean_lpips": 1.9912251149374988e-07,
  "median_lpips": 1.310576203117364e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.494087026356226e-09,
  "mean_fracchg": 1.2024999661832681e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.81799952507019,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2187502999551199e-10,
  "median_lpips": 4.953283790076757e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.9931482787707154e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.56901752471924,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.8067194373381175e-10,
  "median_lpips": 8.562371645037814e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.281356182183426e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.87093400478363,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.792176571405813e-10,
  "median_lpips": 1.3464616921421424e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6416196827824923e-12,
  "mean_fracchg": 4.6874998815837896e-09
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.78590436935424,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 4.4079780428023413e-10,
  "median_lpips": 1.7364756160764827e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.212296255348149e-12,
  "mean_fracchg": 4.531249828687578e-08
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.87206403255463,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 7.646746657689506e-10,
  "median_lpips": 2.520448710852108e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5211582014295068e-11,
  "mean_fracchg": 1.8671874539677447e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.09972202301026,
  "median_psnr": 119.70254898071289,
  "mean_ssim": 0.9999999983906745,
  "mean_lpips": 2.848952305012173e-09,
  "median_lpips": 4.133882819390422e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.870248710013574e-11,
  "mean_fracchg": 1.3523437134494999e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.85758833885193,
  "median_psnr": 116.47365093231201,
  "mean_ssim": 0.9999999952018261,
  "mean_lpips": 5.290476263118465e-09,
  "median_lpips": 5.089008658920591e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7658045820821968e-10,
  "mean_fracchg": 3.3429686579893312e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.43190049171447,
  "median_psnr": 109.20156002044678,
  "mean_ssim": 0.9999999763667583,
  "mean_lpips": 2.2007234044921828e-08,
  "median_lpips": 8.602304424343288e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.280881339892085e-10,
  "mean_fracchg": 7.607812306162032e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.51531581878662,
  "median_psnr": 109.7434139251709,
  "mean_ssim": 0.999999952763319,
  "mean_lpips": 2.4831498342877642e-08,
  "median_lpips": 8.462836820211095e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.575191762762336e-10,
  "mean_fracchg": 6.3664060691621675e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.43875303030013,
  "median_psnr": 113.1753396987915,
  "mean_ssim": 0.9999999509751797,
  "mean_lpips": 3.4361142950192234e-08,
  "median_lpips": 6.128232921120969e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.941506570525505e-10,
  "mean_fracchg": 6.206249808940356e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.38800441265106,
  "median_psnr": 113.13551902770996,
  "mean_ssim": 0.9999999427497387,
  "mean_lpips": 3.96040021054499e-08,
  "median_lpips": 5.637180999773506e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2427616043006688e-09,
  "mean_fracchg": 6.712499823549933e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.77081413984298,
  "median_psnr": 111.43068313598633,
  "mean_ssim": 0.9999999326467514,
  "mean_lpips": 4.268945783474156e-08,
  "median_lpips": 6.921553608041364e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1845572047125096e-09,
  "mean_fracchg": 6.8195310419127965e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.10690659046173,
  "median_psnr": 112.30125904083252,
  "mean_ssim": 0.9999999375343323,
  "mean_lpips": 3.580969525198438e-08,
  "median_lpips": 6.324762658049821e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3765684658316933e-09,
  "mean_fracchg": 6.962499800977185e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.98441037654877,
  "median_psnr": 112.13358402252197,
  "mean_ssim": 0.9999999403357506,
  "mean_lpips": 5.882331924994523e-08,
  "median_lpips": 6.004886032862089e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6614714921646997e-09,
  "mean_fracchg": 7.389843539101548e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.28717650532722,
  "median_psnr": 86.68397426605225,
  "mean_ssim": 0.9996845575273037,
  "mean_lpips": 0.0005391754074697372,
  "median_lpips": 4.6374440287877405e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.0153933662976834e-05,
  "mean_fracchg": 0.0003870695216685931
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 88.80536462306976,
  "median_psnr": 86.68182849884033,
  "mean_ssim": 0.9999973939657212,
  "mean_lpips": 2.5159523981523673e-06,
  "median_lpips": 4.4458863257546e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.461840973514795e-08,
  "mean_fracchg": 5.1598436188612596e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.75283787727356,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4835853112506317e-10,
  "median_lpips": 6.459076676290643e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.6711461836948167e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.08984864234924,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3656730989685384e-10,
  "median_lpips": 1.0787875454054685e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2891394437825415e-12,
  "mean_fracchg": 4.6874998815837896e-09
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.96159341335297,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.1971538227183953e-10,
  "median_lpips": 1.600158755499237e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.7351586074719e-12,
  "mean_fracchg": 1.593749943253897e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.11699280261993,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999984800816,
  "mean_lpips": 1.141161503567094e-09,
  "median_lpips": 2.4912662210940795e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.0271589606538073e-11,
  "mean_fracchg": 8.640624729423508e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.46284051418304,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999913275242,
  "mean_lpips": 3.888214449744144e-09,
  "median_lpips": 3.42173497869247e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.784024146970882e-11,
  "mean_fracchg": 2.7453124067164934e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.2075206208229,
  "median_psnr": 114.91822242736816,
  "mean_ssim": 0.9999999541342258,
  "mean_lpips": 1.3274984233764659e-08,
  "median_lpips": 5.639762268305759e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.3486773133267107e-10,
  "mean_fracchg": 5.864843579445278e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 106.62384236335754,
  "median_psnr": 109.92811679840088,
  "mean_ssim": 0.9999998670220375,
  "mean_lpips": 5.670594419854704e-08,
  "median_lpips": 8.613199597995447e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1900401425710254e-09,
  "mean_fracchg": 1.1016405963630404e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.60946136236191,
  "median_psnr": 103.86298179626465,
  "mean_ssim": 0.9999995526671409,
  "mean_lpips": 2.619048960373531e-07,
  "median_lpips": 1.6287386994662256e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.130859486579091e-09,
  "mean_fracchg": 1.7428905752865376e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.3024434709549,
  "median_psnr": 98.20712566375732,
  "mean_ssim": 0.9999989340603351,
  "mean_lpips": 1.1399703868118445e-06,
  "median_lpips": 4.348867266301681e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.0961573738648786e-08,
  "mean_fracchg": 2.8385936740335182e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.7839226770401,
  "median_psnr": 98.26269626617432,
  "mean_ssim": 0.99999869582057,
  "mean_lpips": 1.5229369740009736e-06,
  "median_lpips": 4.1522991711673285e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.8374070636074834e-08,
  "mean_fracchg": 2.7062499253418083e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.7873420882225,
  "median_psnr": 98.28024387359619,
  "mean_ssim": 0.9999980492293835,
  "mean_lpips": 1.8958656542483245e-06,
  "median_lpips": 4.206771597736747e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.384056163931157e-08,
  "mean_fracchg": 2.974765542194291e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.74510500907898,
  "median_psnr": 98.86666774749756,
  "mean_ssim": 0.9999966348409652,
  "mean_lpips": 7.974143332105774e-06,
  "median_lpips": 3.903735334986891e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.5316395773256797e-07,
  "mean_fracchg": 2.7620311728867362e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.44942647457123,
  "median_psnr": 99.85605239868164,
  "mean_ssim": 0.9999969193637371,
  "mean_lpips": 5.840618216233573e-06,
  "median_lpips": 2.995071302080987e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.0804027862705511e-07,
  "mean_fracchg": 2.6953905510595177e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.02993983983994,
  "median_psnr": 97.62974739074707,
  "mean_ssim": 0.9999964972138404,
  "mean_lpips": 7.779896460803193e-06,
  "median_lpips": 4.980978518531742e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.3207673818695923e-07,
  "mean_fracchg": 2.7864061703098742e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 70.83368701815606,
  "median_psnr": 58.45082759857178,
  "mean_ssim": 0.999915399670601,
  "mean_lpips": 0.0008116514889955803,
  "median_lpips": 3.9367589124594815e-05,
  "cat_rate": 0.3955,
  "mean_mse": 1.1678240323408171e-05,
  "mean_fracchg": 8.88929666605236e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 94.51791684389114,
  "median_psnr": 94.20275211334229,
  "mean_ssim": 0.999997230887413,
  "mean_lpips": 4.1953436773146704e-06,
  "median_lpips": 9.664939959463936e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.428783874774258e-08,
  "mean_fracchg": 3.7523436538094755e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4430746016239869e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.789031799107273e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.558166769285606e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6466837450574832e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.909593208062207e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.4406595580287345e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99099086284637,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.430827286528855e-11,
  "median_lpips": 4.1332956343780064e-19,
  "cat_rate": 0.0,
  "mean_mse": 2.5786125343959028e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91223065853119,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.719415762663945e-11,
  "median_lpips": 1.7461770744631178e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.1066197937093488e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.57693649291993,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5041232865641613e-10,
  "median_lpips": 5.0138898241569585e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.033156552499014e-13,
  "mean_fracchg": 2.4218748762905306e-08
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.01718621730805,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.369346205067923e-10,
  "median_lpips": 8.163156609009015e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.023598400029216e-12,
  "mean_fracchg": 6.093749749425115e-08
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 7,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.69483269691467,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999995827675,
  "mean_lpips": 5.458484328306896e-10,
  "median_lpips": 1.3062857739942757e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.360916652032673e-12,
  "mean_fracchg": 3.4999998791818143e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 8,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.2097133231163,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999978542328,
  "mean_lpips": 2.509366864574541e-09,
  "median_lpips": 1.884466332979784e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.5219288234982556e-11,
  "mean_fracchg": 1.0773437161901712e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 9,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.66354968547822,
  "median_psnr": 115.42829990386963,
  "mean_ssim": 0.9999998733401299,
  "mean_lpips": 5.4045912851973874e-08,
  "median_lpips": 5.33240673838975e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.031005649086829e-09,
  "mean_fracchg": 8.50234349564971e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 113.92331015825272,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998050630092,
  "mean_lpips": 2.4605578909293237e-07,
  "median_lpips": 2.4625265715449984e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.7629670045262995e-09,
  "mean_fracchg": 4.974999876822039e-06
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.13138967990875,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994635582,
  "mean_lpips": 7.777175128376662e-10,
  "median_lpips": 1.7231925608651721e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.562157591056488e-11,
  "mean_fracchg": 4.515624872283297e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.47546185016633,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997019767,
  "mean_lpips": 6.931048914301228e-10,
  "median_lpips": 1.5094805960735869e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2772493987613366e-11,
  "mean_fracchg": 4.5781248331877577e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.29673274517059,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996423722,
  "mean_lpips": 7.422150145517643e-10,
  "median_lpips": 1.6491887716574283e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2943871152730497e-11,
  "mean_fracchg": 4.4765623715647963e-07
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 67.70199879407883,
  "median_psnr": 56.3657021522522,
  "mean_ssim": 0.9999297963678837,
  "mean_lpips": 0.0006510494101179313,
  "median_lpips": 0.00010300394569640048,
  "cat_rate": 0.0,
  "mean_mse": 9.20419224332123e-06,
  "mean_fracchg": 7.765859172911859e-05
 },
 {
  "scene": "lego",
  "prec": "bf16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 115.21948221206665,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999942183495,
  "mean_lpips": 2.408219666821685e-09,
  "median_lpips": 2.3687743433420394e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.776820326793801e-11,
  "mean_fracchg": 1.497656199546782e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.30425165653229,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999986290932,
  "mean_lpips": 1.6479212615057087e-09,
  "median_lpips": 2.976666968468322e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.838026784495313e-11,
  "mean_fracchg": 6.187499798215867e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.49996458530426,
  "median_psnr": 117.59222984313965,
  "mean_ssim": 0.9999999935626984,
  "mean_lpips": 4.636151171473881e-09,
  "median_lpips": 4.3559078566346443e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5624327966580722e-10,
  "mean_fracchg": 1.4953124512544492e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 109.22885065317153,
  "median_psnr": 112.23948001861572,
  "mean_ssim": 0.9999999771714211,
  "mean_lpips": 1.169426741891483e-08,
  "median_lpips": 6.152124087943633e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.718453766704809e-10,
  "mean_fracchg": 3.680468645768542e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 105.01010752677918,
  "median_psnr": 105.86172580718994,
  "mean_ssim": 0.9999999142885209,
  "mean_lpips": 4.088447468534172e-08,
  "median_lpips": 1.2285445993853727e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.671426328925641e-09,
  "mean_fracchg": 7.414843531307725e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 101.3481617307663,
  "median_psnr": 101.89377784729004,
  "mean_ssim": 0.9999994744360446,
  "mean_lpips": 5.133143497508344e-07,
  "median_lpips": 2.035553947621338e-09,
  "cat_rate": 0.0,
  "mean_mse": 2.2209963273218775e-08,
  "mean_fracchg": 1.3877343394142372e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 96.3118110537529,
  "median_psnr": 95.32646179199219,
  "mean_ssim": 0.999997492402792,
  "mean_lpips": 3.2867010700002317e-06,
  "median_lpips": 6.6296597101001e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.543323097843966e-08,
  "mean_fracchg": 2.4719530585116446e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 94.01481294631958,
  "median_psnr": 93.44286441802979,
  "mean_ssim": 0.9999961113333702,
  "mean_lpips": 4.2425542921798925e-06,
  "median_lpips": 9.373664955347749e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.795952301243848e-08,
  "mean_fracchg": 3.253828038361917e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 88.71203405618668,
  "median_psnr": 87.5869369506836,
  "mean_ssim": 0.9999872427880764,
  "mean_lpips": 2.286328760609993e-05,
  "median_lpips": 3.833306294609429e-08,
  "cat_rate": 0.0,
  "mean_mse": 3.2617332698862304e-07,
  "mean_fracchg": 5.397187354560629e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 85.66336748600006,
  "median_psnr": 85.22497177124023,
  "mean_ssim": 0.9999704953432084,
  "mean_lpips": 0.00011946599429492574,
  "median_lpips": 6.861436574467916e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.130652302207153e-07,
  "mean_fracchg": 7.007343572871605e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 82.18200661420822,
  "median_psnr": 81.78380489349365,
  "mean_ssim": 0.9999549612104893,
  "mean_lpips": 0.0003034383742176991,
  "median_lpips": 1.6358028886998e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.1705917290235524e-06,
  "mean_fracchg": 9.167577892173995e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 79.99739554643631,
  "median_psnr": 78.74827146530151,
  "mean_ssim": 0.9999343409538269,
  "mean_lpips": 0.0005940662538375597,
  "median_lpips": 5.305856802806375e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.7948464988179194e-06,
  "mean_fracchg": 0.00010977577835461715
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 78.44147097229957,
  "median_psnr": 78.38683366775513,
  "mean_ssim": 0.9999150617420673,
  "mean_lpips": 0.0009187212812895494,
  "median_lpips": 8.940625662035018e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.7282499142072876e-06,
  "mean_fracchg": 0.00012885077811318978
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 82.83771434307099,
  "median_psnr": 81.92208290100098,
  "mean_ssim": 0.9999611051082611,
  "mean_lpips": 0.00025570595011292297,
  "median_lpips": 1.6238808342450284e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.1091154726392516e-06,
  "mean_fracchg": 9.600390391562996e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.77896429777145,
  "median_psnr": 83.92086505889893,
  "mean_ssim": 0.9999763324260712,
  "mean_lpips": 6.397553821628747e-05,
  "median_lpips": 9.1719961403669e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.983960391652139e-07,
  "mean_fracchg": 7.598359187227288e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.61623767137527,
  "median_psnr": 97.98155307769775,
  "mean_ssim": 0.9999995212554932,
  "mean_lpips": 2.2327943270479065e-07,
  "median_lpips": 4.382938900704403e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.622895339749379e-09,
  "mean_fracchg": 1.7617968284866947e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "means",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 84.83270357131958,
  "median_psnr": 84.33516502380371,
  "mean_ssim": 0.9999698919057846,
  "mean_lpips": 0.0001738486823594475,
  "median_lpips": 9.179595394925855e-08,
  "cat_rate": 0.0,
  "mean_mse": 8.230917690414466e-07,
  "mean_fracchg": 8.355077929348909e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.94084719657899,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.858425837997615e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.40227739014403e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.76864654541015,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.159978074517637e-10,
  "median_lpips": 1.7992630025003382e-17,
  "cat_rate": 0.0,
  "mean_mse": 2.589959923337268e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.35701187610626,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6637240584834796e-10,
  "median_lpips": 3.098955293767691e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.329108591449064e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.638411693573,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5534709833419986e-10,
  "median_lpips": 5.2063292912962744e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.178409508008336e-12,
  "mean_fracchg": 1.0937499666852091e-08
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.03899006843567,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997317791,
  "mean_lpips": 7.132571330061696e-10,
  "median_lpips": 1.004294147843865e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.0446847574140038e-11,
  "mean_fracchg": 1.6249999339379428e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.11509360313416,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999992251396,
  "mean_lpips": 1.5974857353819128e-09,
  "median_lpips": 1.408326510965452e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.4357591357327776e-11,
  "mean_fracchg": 8.53906223994727e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.38753304958344,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999934434891,
  "mean_lpips": 4.548663660155543e-09,
  "median_lpips": 1.7340755914529993e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5293362483153611e-10,
  "mean_fracchg": 2.3242186682068675e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.81043109416962,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999662935734,
  "mean_lpips": 2.3209114589384993e-08,
  "median_lpips": 2.7477470299075435e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.516627621424197e-10,
  "mean_fracchg": 5.38593735188897e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 107.83243351459504,
  "median_psnr": 119.08698558807373,
  "mean_ssim": 0.9999997654855252,
  "mean_lpips": 1.2907753009363436e-07,
  "median_lpips": 3.6736794162273156e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.282265245184697e-09,
  "mean_fracchg": 1.3394530874847987e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.27254635572433,
  "median_psnr": 108.2954216003418,
  "mean_ssim": 0.999999310284853,
  "mean_lpips": 5.753411961542323e-07,
  "median_lpips": 9.217941132622087e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4632197774971728e-08,
  "mean_fracchg": 2.6882811798088825e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 88.12686722159386,
  "median_psnr": 85.42447090148926,
  "mean_ssim": 0.9999549647569657,
  "mean_lpips": 6.0047562061404603e-05,
  "median_lpips": 7.806781354702252e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.5706981483208155e-06,
  "mean_fracchg": 0.00029863124295155785
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.00562241077424,
  "median_psnr": 100.41707038879395,
  "mean_ssim": 0.9999587932229042,
  "mean_lpips": 7.968595200607066e-05,
  "median_lpips": 2.6228418326113e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.8110438391132305e-06,
  "mean_fracchg": 0.00023512655593884802
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.23793276309966,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999997262656689,
  "mean_lpips": 5.308680397132308e-07,
  "median_lpips": 2.700569490254878e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7775660835197296e-09,
  "mean_fracchg": 9.267968472215672e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.13353860855102,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999132156372,
  "mean_lpips": 3.679965134372018e-08,
  "median_lpips": 2.9160379666492986e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.321589203266353e-09,
  "mean_fracchg": 7.3374998285089536e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 49.13902777314186,
  "median_psnr": 44.16396379470825,
  "mean_ssim": 0.9953155062198639,
  "mean_lpips": 0.014680963909546645,
  "median_lpips": 0.009225389454513788,
  "cat_rate": 0.0,
  "mean_mse": 0.0002307477955506838,
  "mean_fracchg": 0.01025354974175724
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "scales",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 42.837088909447196,
  "median_psnr": 36.55560851097107,
  "mean_ssim": 0.9846952380537987,
  "mean_lpips": 0.029195234912233595,
  "median_lpips": 0.011370114516466856,
  "cat_rate": 0.0185,
  "mean_mse": 0.006883591212487081,
  "mean_fracchg": 0.09824862165373002
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99952595233917,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.92369552900886e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.1068101403880403e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.97129118442535,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.4139400068027707e-11,
  "median_lpips": 9.367248923214424e-22,
  "cat_rate": 0.0,
  "mean_mse": 2.8794615302681895e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96143915176391,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.925772165769262e-11,
  "median_lpips": 3.4163829847860924e-16,
  "cat_rate": 0.0,
  "mean_mse": 4.8303288984263356e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91748023509979,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.629141206048851e-11,
  "median_lpips": 2.512787981162612e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.623689116929171e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.68032736301421,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3426408056360875e-10,
  "median_lpips": 5.204926420421252e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.818117480503328e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.31283379077911,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0381002765155734e-10,
  "median_lpips": 9.703307601860445e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.2055978541206352e-12,
  "mean_fracchg": 1.4062499417377694e-08
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.4912259721756,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 3.0299571896859754e-10,
  "median_lpips": 1.3709930413163818e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.884199167211103e-12,
  "mean_fracchg": 3.6718748958719514e-08
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.12083333015443,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994635582,
  "mean_lpips": 7.722234739243134e-10,
  "median_lpips": 1.9692433794737951e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.1287580308251198e-11,
  "mean_fracchg": 2.1015624378151188e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.20147286653518,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999977350235,
  "mean_lpips": 2.2521890051171473e-09,
  "median_lpips": 3.0480416801648147e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.199332779279271e-11,
  "mean_fracchg": 8.062499730385753e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.3759951710701,
  "median_psnr": 117.88430690765381,
  "mean_ssim": 0.99999998447299,
  "mean_lpips": 1.0920104161475373e-08,
  "median_lpips": 4.2648000408984643e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.106288151856163e-10,
  "mean_fracchg": 2.243749927515637e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.18287875890732,
  "median_psnr": 112.34210014343262,
  "mean_ssim": 0.9999999631941319,
  "mean_lpips": 2.4677467109226606e-08,
  "median_lpips": 6.490338544384855e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.958091999456473e-10,
  "mean_fracchg": 5.032031090252076e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.17578231096267,
  "median_psnr": 107.41734504699707,
  "mean_ssim": 0.9999997753202915,
  "mean_lpips": 1.7746222597798456e-07,
  "median_lpips": 1.0094297064888735e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.081569830396837e-09,
  "mean_fracchg": 1.1364843416231451e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.96849101543427,
  "median_psnr": 100.11834621429443,
  "mean_ssim": 0.9999993054270744,
  "mean_lpips": 1.0247337351054226e-06,
  "median_lpips": 2.710098812030992e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.9966989312319026e-08,
  "mean_fracchg": 1.89140619793875e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.89136704683304,
  "median_psnr": 106.6068172454834,
  "mean_ssim": 0.9999996862709523,
  "mean_lpips": 4.223356682537973e-07,
  "median_lpips": 1.1346554806834774e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.1279446595596959e-08,
  "mean_fracchg": 1.1092187238205043e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.50695925951004,
  "median_psnr": 102.52147197723389,
  "mean_ssim": 0.999999747723341,
  "mean_lpips": 1.9485701938875096e-07,
  "median_lpips": 1.9445965948605703e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.492163745422067e-09,
  "mean_fracchg": 1.2825780891319027e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "quats",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 104.06885732412339,
  "median_psnr": 105.20497798919678,
  "mean_ssim": 0.9999995813369751,
  "mean_lpips": 5.430092276118784e-07,
  "median_lpips": 1.295240747989368e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.1799865756991422e-08,
  "mean_fracchg": 1.1921874660970389e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98483890533447,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.980536515993493e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3038110523739059e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96504320144653,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.027340219786066e-11,
  "median_lpips": 6.1358152664524645e-18,
  "cat_rate": 0.0,
  "mean_mse": 4.889981598926731e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9285781621933,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.832174507234469e-11,
  "median_lpips": 3.918277811584825e-12,
  "cat_rate": 0.0,
  "mean_mse": 8.474361873850908e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.8594169473648,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2460772557955543e-10,
  "median_lpips": 5.050763626779364e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.7396270695809172e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.62831810474395,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.727458884409812e-10,
  "median_lpips": 8.118118677291619e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.857365943468613e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.97287569522858,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.591413878194708e-10,
  "median_lpips": 1.3916639368671824e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.589266440395111e-12,
  "mean_fracchg": 5.468749691317498e-09
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.82119661331177,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.0743892950527365e-10,
  "median_lpips": 1.7491803838698416e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.819601607403338e-12,
  "mean_fracchg": 4.453124864767233e-08
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.76205156326294,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 9.74448248813139e-10,
  "median_lpips": 2.6505658778930297e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.9909157835284084e-11,
  "mean_fracchg": 3.4921873759685697e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.20878948926925,
  "median_psnr": 119.81991291046143,
  "mean_ssim": 0.9999999984204769,
  "mean_lpips": 2.3704444535069514e-09,
  "median_lpips": 3.870513215487037e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.54515870314451e-11,
  "mean_fracchg": 1.0726562149443453e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 111.13858706712723,
  "median_psnr": 116.27114295959473,
  "mean_ssim": 0.999999993890524,
  "mean_lpips": 6.288874938037027e-09,
  "median_lpips": 4.846837653449398e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.071753077506155e-10,
  "mean_fracchg": 3.0140624057821697e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.81309548139572,
  "median_psnr": 110.37614345550537,
  "mean_ssim": 0.9999999685287475,
  "mean_lpips": 2.5321129058596287e-08,
  "median_lpips": 8.085448977013243e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.260398262277869e-10,
  "mean_fracchg": 8.293749759388902e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.21913561820983,
  "median_psnr": 109.12972450256348,
  "mean_ssim": 0.99999996727705,
  "mean_lpips": 2.137525250812286e-08,
  "median_lpips": 8.894986969210095e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.333569655605266e-10,
  "mean_fracchg": 6.913281061656562e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.06726973056793,
  "median_psnr": 111.86178207397461,
  "mean_ssim": 0.9999999259412289,
  "mean_lpips": 3.724922409346729e-08,
  "median_lpips": 6.873794311523795e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3657196149275755e-09,
  "mean_fracchg": 7.217968546569864e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.3568291759491,
  "median_psnr": 113.11027526855469,
  "mean_ssim": 0.9999999173581601,
  "mean_lpips": 5.3559256167433915e-08,
  "median_lpips": 5.940433422946256e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7171718029424888e-09,
  "mean_fracchg": 7.685156036814078e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.90832005381584,
  "median_psnr": 88.11401844024658,
  "mean_ssim": 0.9996887167990207,
  "mean_lpips": 0.0005932891034912064,
  "median_lpips": 3.544923998788363e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.662943468032797e-05,
  "mean_fracchg": 0.0003625546784599578
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "opacities",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 88.3831522655487,
  "median_psnr": 86.81412696838379,
  "mean_ssim": 0.9999971196651459,
  "mean_lpips": 2.583928167286165e-06,
  "median_lpips": 4.420918564562726e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.0507303878492902e-07,
  "mean_fracchg": 5.8196092217997375e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.6853647465358097e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.714336608777011e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99376040935516,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 7.257335706938367e-11,
  "median_lpips": 9.335159598458653e-13,
  "cat_rate": 0.0,
  "mean_mse": 2.460940121943381e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.94478799819946,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.099381767119367e-10,
  "median_lpips": 3.5103473947084574e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.880489273889309e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.64815973758698,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.609284230094883e-10,
  "median_lpips": 7.120228365242731e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.9089322351101296e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.1171446609497,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4240168369056474e-10,
  "median_lpips": 1.072211312791449e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2468119020004233e-12,
  "mean_fracchg": 8.593749612373358e-09
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.9132581949234,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 4.317037528087582e-10,
  "median_lpips": 1.681294964361868e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.99174224976748e-12,
  "mean_fracchg": 1.6718749509436749e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.26447271823884,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999985992909,
  "mean_lpips": 1.0135519809267816e-09,
  "median_lpips": 2.329210296858619e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.989557626223136e-11,
  "mean_fracchg": 8.335937218930667e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.48155164718628,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999991863966,
  "mean_lpips": 4.529459700495293e-09,
  "median_lpips": 3.4540435789320867e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.432545986922142e-11,
  "mean_fracchg": 2.949999917746027e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.14516007423401,
  "median_psnr": 115.02832412719727,
  "mean_ssim": 0.9999999425411225,
  "mean_lpips": 2.8644324505538207e-08,
  "median_lpips": 5.789725920912758e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.865993582457833e-10,
  "mean_fracchg": 6.166406063130125e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 106.49104672908783,
  "median_psnr": 109.45974349975586,
  "mean_ssim": 0.9999998435080052,
  "mean_lpips": 6.364817793546612e-08,
  "median_lpips": 9.095465491881782e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3782965981563408e-09,
  "mean_fracchg": 1.1762499695180396e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.54058361768722,
  "median_psnr": 102.67975330352783,
  "mean_ssim": 0.9999994696378708,
  "mean_lpips": 2.8281163012664986e-07,
  "median_lpips": 1.9067284418028407e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.609308781385424e-09,
  "mean_fracchg": 1.9730468215811926e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.61234580278396,
  "median_psnr": 98.47041130065918,
  "mean_ssim": 0.9999989439249038,
  "mean_lpips": 6.829730069531366e-07,
  "median_lpips": 4.1019567742495155e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.0700316580376702e-08,
  "mean_fracchg": 2.6630468027917685e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.09982907295228,
  "median_psnr": 98.1406021118164,
  "mean_ssim": 0.9999986966848373,
  "mean_lpips": 9.998966850609617e-07,
  "median_lpips": 4.584148172170899e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.6103335224001704e-08,
  "mean_fracchg": 2.745312421933477e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.14682881355286,
  "median_psnr": 98.8124942779541,
  "mean_ssim": 0.9999981650412083,
  "mean_lpips": 2.005307953772072e-06,
  "median_lpips": 3.952161931053411e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.166090979854966e-08,
  "mean_fracchg": 2.6090624335836308e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 70.32557151317596,
  "median_psnr": 58.47270727157593,
  "mean_ssim": 0.999909243196249,
  "mean_lpips": 0.0008740206785754213,
  "median_lpips": 4.707581319962628e-05,
  "cat_rate": 0.3945,
  "mean_mse": 1.306287376004216e-05,
  "mean_fracchg": 0.00010479218493566122
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "sh0",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 93.75168212652207,
  "median_psnr": 93.44388484954834,
  "mean_ssim": 0.9999964878559112,
  "mean_lpips": 5.701538832368849e-06,
  "median_lpips": 1.0383540249847556e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.194775437823195e-08,
  "mean_fracchg": 4.089453017377309e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.065733385393141e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.121373187187604e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.822781321162006e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.5552152044103963e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.351836028729036e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1281799880478241e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6001773738704665e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.065478227143225e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3983832731392548e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6880527653063042e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99916784763336,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.509833720519687e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.096382120634351e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98269364356995,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.400344595492391e-11,
  "median_lpips": 2.600004699628275e-19,
  "cat_rate": 0.0,
  "mean_mse": 4.0923754350270956e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.87055696964264,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.680007397760527e-11,
  "median_lpips": 2.153606199623015e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.54742863613552e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.60223898887634,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4713403445973696e-10,
  "median_lpips": 5.046971174316184e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.210296099825321e-13,
  "mean_fracchg": 4.687499824740371e-09
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.04545489788056,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1328183793636068e-10,
  "median_lpips": 8.558652050960625e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.6966296143934075e-12,
  "mean_fracchg": 4.453124864767233e-08
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 10,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.73808894634247,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999701977,
  "mean_lpips": 4.903352647750137e-10,
  "median_lpips": 1.487143325151763e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.644809894871136e-12,
  "mean_fracchg": 2.570312413467946e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 11,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.1569536447525,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999988973141,
  "mean_lpips": 1.2957468692508218e-09,
  "median_lpips": 1.9397495415462984e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.0717015012248704e-11,
  "mean_fracchg": 9.656249694671715e-07
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 12,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.39483504772187,
  "median_psnr": 115.21795749664307,
  "mean_ssim": 0.9999998629391194,
  "mean_lpips": 7.983081572487965e-08,
  "median_lpips": 4.907389494768211e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.9813162905651746e-09,
  "mean_fracchg": 9.610155987047619e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 13,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.13235539913177,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998777508735,
  "mean_lpips": 1.3582716999829847e-07,
  "median_lpips": 2.655031472453828e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.0611918874356288e-09,
  "mean_fracchg": 4.310156119402109e-06
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 14,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 74.03242690324784,
  "median_psnr": 63.10771703720093,
  "mean_ssim": 0.9999594352245331,
  "mean_lpips": 0.0004005697641934642,
  "median_lpips": 1.2981972759007476e-05,
  "cat_rate": 0.0,
  "mean_mse": 4.279686299149606e-06,
  "mean_fracchg": 7.194531057888298e-05
 },
 {
  "scene": "lego",
  "prec": "fp16",
  "field": "shN",
  "bit": 15,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 115.14023380756379,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999956190586,
  "mean_lpips": 2.7006957222068653e-09,
  "median_lpips": 2.2108589958769187e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.557413077310435e-11,
  "mean_fracchg": 1.7476562026672582e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.3442475616981349e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0549308035836043e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99210966587067,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.370716500199898e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.8938511096554933e-14,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.647376518393808e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.0542769761768272e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.111887085968277e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.535909690445741e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98054751873016,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6463271752680373e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3589596825502406e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3199405454635503e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.779379798586643e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96634905338287,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.227785996485682e-11,
  "median_lpips": 2.24985099165852e-21,
  "cat_rate": 0.0,
  "mean_mse": 2.801730260796429e-13,
  "mean_fracchg": 3.12499992105586e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.94423318862916,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 6.491056399664328e-11,
  "median_lpips": 2.1139862500535133e-16,
  "cat_rate": 0.0,
  "mean_mse": 3.4573913966091394e-13,
  "mean_fracchg": 7.81249980263965e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.91511335372925,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.081177754838672e-11,
  "median_lpips": 2.1685141529670382e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.3911361158068752e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.78067510128021,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2227973968723613e-10,
  "median_lpips": 5.13134708335361e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.677488024149629e-13,
  "mean_fracchg": 1.1718749590272637e-08
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.40359043121337,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.8381752692169985e-10,
  "median_lpips": 8.839454515574552e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.4589376506387477e-12,
  "mean_fracchg": 2.031249937317625e-08
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.73429276466369,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999999821186,
  "mean_lpips": 3.810812991801461e-10,
  "median_lpips": 1.4875580628403995e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.011768656548303e-11,
  "mean_fracchg": 6.249999773899617e-08
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.18688253164291,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999996125698,
  "mean_lpips": 8.078788530197697e-10,
  "median_lpips": 2.26959263882609e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.4732856804132587e-11,
  "mean_fracchg": 2.2499999124647728e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.17883059024811,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999991357327,
  "mean_lpips": 1.3627415021933693e-09,
  "median_lpips": 3.117872626745566e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.978674118283398e-11,
  "mean_fracchg": 5.218749823825419e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.60655211687089,
  "median_psnr": 117.91407585144043,
  "mean_ssim": 0.9999999947547913,
  "mean_lpips": 4.239456521059198e-09,
  "median_lpips": 4.207788700805182e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7213659775685383e-10,
  "mean_fracchg": 1.5140624505534107e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 109.23128613471985,
  "median_psnr": 111.83695316314697,
  "mean_ssim": 0.9999999801516533,
  "mean_lpips": 1.678599159709557e-08,
  "median_lpips": 6.677485231421088e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.81865832459998e-10,
  "mean_fracchg": 3.335937395320343e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 105.16768056154251,
  "median_psnr": 106.16901397705078,
  "mean_ssim": 0.9999998494684696,
  "mean_lpips": 1.0107086247463223e-07,
  "median_lpips": 1.1684182510407481e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.555489411770375e-09,
  "mean_fracchg": 7.311718533799194e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 101.96584332227707,
  "median_psnr": 102.15989112854004,
  "mean_ssim": 0.9999996042251587,
  "mean_lpips": 2.845903608457576e-07,
  "median_lpips": 1.9800037165396134e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.368593826283361e-08,
  "mean_fracchg": 1.2450780885956191e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 96.3320625948906,
  "median_psnr": 95.21984577178955,
  "mean_ssim": 0.999998360991478,
  "mean_lpips": 1.3564274635071462e-06,
  "median_lpips": 6.452761658337636e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.1692224497818646e-08,
  "mean_fracchg": 2.4579686859283357e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 93.29423657655715,
  "median_psnr": 92.05197811126709,
  "mean_ssim": 0.9999953881502152,
  "mean_lpips": 6.9083885410683425e-06,
  "median_lpips": 1.3967185630292533e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.1881433259354813e-07,
  "mean_fracchg": 3.27296866118445e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 89.7946212029457,
  "median_psnr": 88.38125228881836,
  "mean_ssim": 0.9999892964363098,
  "mean_lpips": 1.7540851706442936e-05,
  "median_lpips": 3.287967054177443e-08,
  "cat_rate": 0.0,
  "mean_mse": 2.574887240035892e-07,
  "mean_fracchg": 4.797968627707405e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 86.01604506969451,
  "median_psnr": 85.46356678009033,
  "mean_ssim": 0.999972205132246,
  "mean_lpips": 0.00010892918837456273,
  "median_lpips": 5.863803487216046e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.027531783101728e-07,
  "mean_fracchg": 7.03812482005901e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 82.92514770507813,
  "median_psnr": 83.1794023513794,
  "mean_ssim": 0.9999572189748287,
  "mean_lpips": 0.0002933857973748858,
  "median_lpips": 1.264006144197083e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.1166129255891542e-06,
  "mean_fracchg": 8.5635153984299e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 80.14977661013603,
  "median_psnr": 79.67044830322266,
  "mean_ssim": 0.9999409967958928,
  "mean_lpips": 0.0005734130796389614,
  "median_lpips": 4.4773591412194946e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.6708250903085287e-06,
  "mean_fracchg": 0.00010665312257623327
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 78.87462373018265,
  "median_psnr": 77.91210412979126,
  "mean_ssim": 0.9999197969436645,
  "mean_lpips": 0.0009189482250839521,
  "median_lpips": 9.299411090069043e-07,
  "cat_rate": 0.0,
  "mean_mse": 2.290559329128943e-06,
  "mean_fracchg": 0.00012219609082870874
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 82.8953015577793,
  "median_psnr": 82.78378963470459,
  "mean_ssim": 0.9999594165980816,
  "mean_lpips": 0.0002574694672413822,
  "median_lpips": 1.4445379292737925e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.2445934814514322e-06,
  "mean_fracchg": 9.840937269058259e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.57530322790146,
  "median_psnr": 83.62830638885498,
  "mean_ssim": 0.9999753205180169,
  "mean_lpips": 8.15008518067554e-05,
  "median_lpips": 9.956840685276802e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.328682337559041e-07,
  "mean_fracchg": 7.672421676852536e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.79111015796661,
  "median_psnr": 84.06231880187988,
  "mean_ssim": 0.9999755145609379,
  "mean_lpips": 8.528562073029494e-05,
  "median_lpips": 9.252970301076857e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.547151341786393e-07,
  "mean_fracchg": 7.354452940529654e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.80482824087143,
  "median_psnr": 84.08266067504883,
  "mean_ssim": 0.9999757061004638,
  "mean_lpips": 6.974885223368154e-05,
  "median_lpips": 9.431006020577115e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.453758756243218e-07,
  "mean_fracchg": 7.725781045093071e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.3075711774826,
  "median_psnr": 83.79868030548096,
  "mean_ssim": 0.9999737756252289,
  "mean_lpips": 7.516172260808018e-05,
  "median_lpips": 9.445172111099964e-08,
  "cat_rate": 0.0,
  "mean_mse": 7.011773831112864e-07,
  "mean_fracchg": 8.424843543599536e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.04028877019883,
  "median_psnr": 97.03062534332275,
  "mean_ssim": 0.9999995295703411,
  "mean_lpips": 2.228515486709672e-07,
  "median_lpips": 5.201109765096135e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.371955011240583e-09,
  "mean_fracchg": 1.851640575773672e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "means",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 84.41182480335236,
  "median_psnr": 83.67319583892822,
  "mean_ssim": 0.999969730168581,
  "mean_lpips": 0.00016185255864586336,
  "median_lpips": 1.0762376234652038e-07,
  "cat_rate": 0.0,
  "mean_mse": 8.853541959931786e-07,
  "mean_fracchg": 7.940781047830114e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.126688477781307e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.3008223907409637e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.946896713829263e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.50530117576904e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.389142237861925e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.035112675408814e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.346848319837421e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1067138212054954e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2155735580743897e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0711029046202348e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99656734466552,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.9619805094566624e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.429921071669094e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.593685274035382e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.177538752113468e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.244618308981662e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.136056203268019e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99962112903594,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0342425882349875e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.4565558044664176e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99656212806701,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6887267927455222e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.5219561772859643e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98454440116882,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4630753561649737e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.847595299861148e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98636500358582,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.903121533874889e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3671464938696794e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96153651714324,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.634887534905391e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.0970643771623965e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92761186599732,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.140436879529259e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.04228348358849e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.74854177474975,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.1561920811996158e-10,
  "median_lpips": 1.0231390379223499e-16,
  "cat_rate": 0.0,
  "mean_mse": 2.602761930651056e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.33344023227691,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6544948380660292e-10,
  "median_lpips": 3.112545464423189e-11,
  "cat_rate": 0.0,
  "mean_mse": 7.715050635324687e-13,
  "mean_fracchg": 1.56249996052793e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.33927648544312,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.698745675339219e-10,
  "median_lpips": 6.256042905938841e-11,
  "cat_rate": 0.0,
  "mean_mse": 2.895784254988975e-12,
  "mean_fracchg": 1.2499999456849764e-08
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.15687108993531,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.81710617483838e-10,
  "median_lpips": 8.384314770237822e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.01562615354764e-12,
  "mean_fracchg": 1.171874963006303e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.37122527122497,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999991953373,
  "mean_lpips": 1.222413533576329e-09,
  "median_lpips": 1.3610405164010686e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.533932785591285e-11,
  "mean_fracchg": 6.429687297782039e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.41901445388794,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999922215939,
  "mean_lpips": 4.901458248552735e-09,
  "median_lpips": 1.8219287190035516e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.458803846357322e-10,
  "mean_fracchg": 2.3210936886925994e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.59071142435074,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999566972255,
  "mean_lpips": 2.6940299934692077e-08,
  "median_lpips": 2.881354738137887e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.265637472174501e-10,
  "mean_fracchg": 6.010937306257347e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 107.08618676185608,
  "median_psnr": 117.39497661590576,
  "mean_ssim": 0.9999997689127922,
  "mean_lpips": 1.780655830775392e-07,
  "median_lpips": 4.1735892519767503e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.0832515864557e-09,
  "mean_fracchg": 1.4006249593478514e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 104.17864772558212,
  "median_psnr": 107.59783267974854,
  "mean_ssim": 0.9999987904131412,
  "mean_lpips": 9.595103038141953e-07,
  "median_lpips": 1.0198972777430981e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.0702884905878215e-08,
  "mean_fracchg": 2.8434374344783462e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 87.22080739974976,
  "median_psnr": 84.17433738708496,
  "mean_ssim": 0.9999507235884666,
  "mean_lpips": 6.90706252231329e-05,
  "median_lpips": 1.0066699829280878e-07,
  "cat_rate": 0.0,
  "mean_mse": 1.6257211095688262e-06,
  "mean_fracchg": 0.0003002999918230671
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 96.64397825717926,
  "median_psnr": 100.78614234924316,
  "mean_ssim": 0.9999544311761857,
  "mean_lpips": 8.949714814729825e-05,
  "median_lpips": 2.605481386197539e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.996686922782506e-06,
  "mean_fracchg": 0.0002563812435086561
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.49103500247001,
  "median_psnr": 120.0,
  "mean_ssim": 0.999997713893652,
  "mean_lpips": 4.8434908013648055e-06,
  "median_lpips": 2.5756395627407613e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.403295137089285e-08,
  "mean_fracchg": 1.0304687218194885e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.20768076181412,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999998988211155,
  "mean_lpips": 5.664243308759607e-08,
  "median_lpips": 2.577244112567101e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.6832091610462137e-09,
  "mean_fracchg": 7.730468588476924e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.87243834972382,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999153017998,
  "mean_lpips": 3.4118959182872454e-08,
  "median_lpips": 3.032184781037728e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2288689832128827e-09,
  "mean_fracchg": 7.167187311949874e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.14172025680541,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999893784523,
  "mean_lpips": 5.6910193293502233e-08,
  "median_lpips": 2.835369855569425e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5336639121045118e-09,
  "mean_fracchg": 7.394531055979314e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 110.01735571622848,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999047219753,
  "mean_lpips": 4.0031345364327946e-08,
  "median_lpips": 2.890195860416611e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3696933672265732e-09,
  "mean_fracchg": 6.678124812879105e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 49.53971931099892,
  "median_psnr": 45.06728649139404,
  "mean_ssim": 0.9953056143820286,
  "mean_lpips": 0.014476414640903119,
  "median_lpips": 0.008613834157586098,
  "cat_rate": 0.0,
  "mean_mse": 0.0002393586652220506,
  "mean_fracchg": 0.010258032544138587
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "scales",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 42.92426110476256,
  "median_psnr": 36.40614151954651,
  "mean_ssim": 0.9860703203380108,
  "mean_lpips": 0.02727955868993496,
  "median_lpips": 0.010979626793414354,
  "cat_rate": 0.01,
  "mean_mse": 0.005482021288825797,
  "mean_fracchg": 0.09360592895515793
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0781362625840642e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.647278303764887e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7854395462213642e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.156417957952284e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.3245178673538864e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.6178142202213106e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5224601059936085e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7834866899698475e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.938561367968025e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.033486724833789e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.852869152973586e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.021820151176073e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.531446772337483e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.944760199191564e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7215897361127446e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.938153175022625e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6460278156685688e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.503486506894139e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.871386968170857e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.1952610432226345e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99995550632477,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.984642485590654e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.097215979094612e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.067550269103877e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.9116957532354443e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99696664333344,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.815943148324917e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.805203159685014e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99790093421936,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.707030746555835e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.747983171109794e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.97932388782502,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.3343354813532126e-11,
  "median_lpips": 4.410468259150748e-21,
  "cat_rate": 0.0,
  "mean_mse": 2.5206532498285247e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.96648681640625,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.524757724629474e-11,
  "median_lpips": 1.3956668280423106e-15,
  "cat_rate": 0.0,
  "mean_mse": 3.664477055279688e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.90559179782868,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.889153154567715e-11,
  "median_lpips": 3.4730066045263186e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.3569431496138713e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.74086115837098,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.318411071936735e-10,
  "median_lpips": 5.2563522978665844e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.252244415745901e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.3839217185974,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.922037787132329e-10,
  "median_lpips": 9.887421090204462e-11,
  "cat_rate": 0.0,
  "mean_mse": 8.811356106632487e-13,
  "mean_fracchg": 3.906249844476406e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.49049878120422,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.3292487686429607e-10,
  "median_lpips": 1.482661146634534e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.343240773265354e-12,
  "mean_fracchg": 5.5468749167175704e-08
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.30260169029236,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999994337558,
  "mean_lpips": 6.844938167820547e-10,
  "median_lpips": 2.0371002107388847e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.712640671983062e-11,
  "mean_fracchg": 2.9609374234951244e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 115.13578008413315,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999970495701,
  "mean_lpips": 1.694778492121631e-09,
  "median_lpips": 3.1317683168996524e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.538485824291662e-11,
  "mean_fracchg": 8.484374677095729e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 112.52542415380478,
  "median_psnr": 117.3099422454834,
  "mean_ssim": 0.9999999902248382,
  "mean_lpips": 6.546597914359211e-09,
  "median_lpips": 4.355287797075391e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.0115597075768068e-10,
  "mean_fracchg": 1.7898436964287612e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 109.45872700452804,
  "median_psnr": 112.66491889953613,
  "mean_ssim": 0.9999999708235264,
  "mean_lpips": 1.740980543120252e-08,
  "median_lpips": 5.898694033223961e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.955709168128768e-10,
  "mean_fracchg": 4.305468616792041e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.77973542690277,
  "median_psnr": 106.56746864318848,
  "mean_ssim": 0.9999997669756413,
  "mean_lpips": 2.2111511409963955e-07,
  "median_lpips": 1.1097134322568536e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.528967759612773e-09,
  "mean_fracchg": 9.99531221759753e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 99.96961005210876,
  "median_psnr": 99.81998443603516,
  "mean_ssim": 0.9999994694590568,
  "mean_lpips": 7.795953114110277e-07,
  "median_lpips": 3.0192388589256325e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.6426154475530736e-08,
  "mean_fracchg": 1.8601562008086604e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 104.9945532655716,
  "median_psnr": 107.35794067382812,
  "mean_ssim": 0.999999765664339,
  "mean_lpips": 2.9604525193399537e-07,
  "median_lpips": 1.01239433503153e-09,
  "cat_rate": 0.0,
  "mean_mse": 6.02863949929618e-09,
  "mean_fracchg": 1.0586718479771661e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 106.11096836090088,
  "median_psnr": 108.64306449890137,
  "mean_ssim": 0.999999794125557,
  "mean_lpips": 2.6405487427172297e-07,
  "median_lpips": 9.299226944037287e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.9138590058090965e-09,
  "mean_fracchg": 9.304687245901278e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.86703692436218,
  "median_psnr": 108.43026638031006,
  "mean_ssim": 0.9999997892081738,
  "mean_lpips": 3.004251454204317e-07,
  "median_lpips": 8.829512399000095e-10,
  "cat_rate": 0.0,
  "mean_mse": 6.628316678082576e-09,
  "mean_fracchg": 9.279687250284497e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 105.99063576698303,
  "median_psnr": 107.99386024475098,
  "mean_ssim": 0.999999810397625,
  "mean_lpips": 3.012598474780017e-07,
  "median_lpips": 9.536207934424112e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.845584017212751e-09,
  "mean_fracchg": 8.867968484253198e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 102.20826517343521,
  "median_psnr": 101.97678565979004,
  "mean_ssim": 0.9999997799992562,
  "mean_lpips": 1.1496811474621491e-07,
  "median_lpips": 2.0295735092545897e-09,
  "cat_rate": 0.0,
  "mean_mse": 4.591715556155021e-09,
  "mean_fracchg": 1.262812464358376e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "quats",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 104.98542144060134,
  "median_psnr": 106.42893314361572,
  "mean_ssim": 0.9999997856616973,
  "mean_lpips": 2.496279039359044e-07,
  "median_lpips": 1.1214784656488064e-09,
  "cat_rate": 0.0,
  "mean_mse": 7.104006342302605e-09,
  "mean_fracchg": 1.0027343488275164e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.489772564159366e-15,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.6014339709771796e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1627048703743527e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.706237085795501e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.1729859700344386e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0062924113805764e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0314464988489271e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.7831676248513025e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.7140837066137705e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.071833630503561e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.602088797139105e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.75785966503859e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.222911747101846e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3325909384654572e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99550892353058,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5750973029938343e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.955652683111583e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.0027660722870517e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.358386716986811e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99787341117859,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.975244758866226e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3346162501000787e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99691251277923,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.311730342589879e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.08754694445532e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99990188121795,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.511127544738569e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0424320046903475e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.9835780954361,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.3783288960456e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5365990887400958e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98612917423249,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.408235657763123e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2941502073892297e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.95127114772797,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.715267258979439e-11,
  "median_lpips": 5.228230992299269e-19,
  "cat_rate": 0.0,
  "mean_mse": 4.827332067004184e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.92079634189605,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.005605797912819e-11,
  "median_lpips": 1.637162454215524e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.0384864493128912e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.8201139831543,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.2073860319215438e-10,
  "median_lpips": 4.423766561401088e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.8727532068988536e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.57133140087127,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.702292659322756e-10,
  "median_lpips": 6.660543644398942e-11,
  "cat_rate": 0.0,
  "mean_mse": 5.345011818997911e-13,
  "mean_fracchg": 2.3437499407918948e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.00837359905243,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4263603602445985e-10,
  "median_lpips": 1.1057577076201142e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.453313756581434e-12,
  "mean_fracchg": 5.468749805004336e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.95752720355988,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999105931,
  "mean_lpips": 3.82473699298292e-10,
  "median_lpips": 1.8573081267403424e-10,
  "cat_rate": 0.0,
  "mean_mse": 4.333957592709542e-12,
  "mean_fracchg": 2.1874999049487088e-08
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.08877026557923,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 6.753365480147827e-10,
  "median_lpips": 2.4071132587177857e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.2357546179301164e-11,
  "mean_fracchg": 1.249999965011739e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.91969279766083,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999991059303,
  "mean_lpips": 1.8001966748524537e-09,
  "median_lpips": 3.483948685101268e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.010843796467447e-11,
  "mean_fracchg": 8.67968719376222e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.81812673807144,
  "median_psnr": 116.0146427154541,
  "mean_ssim": 0.9999999940991402,
  "mean_lpips": 5.724384971362368e-09,
  "median_lpips": 4.82075296348583e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.9225557006477104e-10,
  "mean_fracchg": 3.2343748987955224e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.50122093677521,
  "median_psnr": 109.62274551391602,
  "mean_ssim": 0.999999955534935,
  "mean_lpips": 2.935842290757482e-08,
  "median_lpips": 8.417831709461865e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.011598147431599e-10,
  "mean_fracchg": 8.634374786993248e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.36339125394821,
  "median_psnr": 109.19536590576172,
  "mean_ssim": 0.9999999513030052,
  "mean_lpips": 2.3018459847414564e-08,
  "median_lpips": 8.730102751819402e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.951915709526389e-10,
  "mean_fracchg": 6.143749827799639e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.50326106548309,
  "median_psnr": 114.38655853271484,
  "mean_ssim": 0.9999999515116215,
  "mean_lpips": 3.1749742386337994e-08,
  "median_lpips": 5.305726136217714e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.07748787573504e-09,
  "mean_fracchg": 7.605468513418145e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.48165189504624,
  "median_psnr": 113.84373664855957,
  "mean_ssim": 0.99999992826581,
  "mean_lpips": 4.3073722508264644e-08,
  "median_lpips": 5.929334800924835e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1467004421835276e-09,
  "mean_fracchg": 6.99218732574991e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.83474958658218,
  "median_psnr": 115.36446571350098,
  "mean_ssim": 0.9999999273717404,
  "mean_lpips": 5.4276840913817954e-08,
  "median_lpips": 4.996808522506058e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4584661579022614e-09,
  "mean_fracchg": 7.599218535688124e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 107.855167593956,
  "median_psnr": 110.84065437316895,
  "mean_ssim": 0.9999999264478684,
  "mean_lpips": 4.1977332754128606e-08,
  "median_lpips": 6.622595249972107e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.1593972705617563e-09,
  "mean_fracchg": 6.624218589308839e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.85419321775436,
  "median_psnr": 114.23745155334473,
  "mean_ssim": 0.9999999185502529,
  "mean_lpips": 4.284264833355352e-08,
  "median_lpips": 5.545073844537285e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.3558940635538467e-09,
  "mean_fracchg": 6.79921858443322e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 84.31764771461486,
  "median_psnr": 87.41356372833252,
  "mean_ssim": 0.9996455081701279,
  "mean_lpips": 0.0006289131177459954,
  "median_lpips": 4.172998657736571e-08,
  "cat_rate": 0.0,
  "mean_mse": 4.8374351715587096e-05,
  "mean_fracchg": 0.0004128851452545632
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "opacities",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 89.17020561933518,
  "median_psnr": 87.39043235778809,
  "mean_ssim": 0.9999965445697307,
  "mean_lpips": 2.829024363821847e-06,
  "median_lpips": 3.802233727867588e-08,
  "cat_rate": 0.0,
  "mean_mse": 1.0843243845371452e-07,
  "mean_fracchg": 5.714999851619496e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.08347902731875e-25,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.286236305259135e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.787006992717057e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.1568826435974326e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.7076494477429538e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.3159691142732294e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.802019551840016e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.093013050718901e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.5433531252516807e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.197130249916302e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.026743453807245e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 9.259118367045992e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.940650404666845e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.1418018592874655e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7976914472198545e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5045738058090558e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.4202822718025583e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.740691255107329e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.3812371430647224e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.3671099826840702e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0933942929518857e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.049302141927969e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.7643903254961794e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.5907464361739533e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 3.083775869937787e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.5632533776110486e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.8447875566982846e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.342511802582002e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99825122833252,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 6.741797881917965e-11,
  "median_lpips": 1.1482199300222494e-16,
  "cat_rate": 0.0,
  "mean_mse": 1.9803391524396432e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.93281136989593,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.0443353835238783e-10,
  "median_lpips": 3.11415927767289e-11,
  "cat_rate": 0.0,
  "mean_mse": 9.308699861701919e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.71909510612488,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6069600943959316e-10,
  "median_lpips": 6.976641486744484e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.1686376906053945e-13,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.10634575843811,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.5503900809651184e-10,
  "median_lpips": 1.0689049298462372e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.5015126904741484e-12,
  "mean_fracchg": 4.6874998815837896e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 117.94726889610291,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999998807907,
  "mean_lpips": 4.928799417874488e-10,
  "median_lpips": 1.768268725887978e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.1763290629776026e-12,
  "mean_fracchg": 1.6015624538567862e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 116.1782677602768,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999985396862,
  "mean_lpips": 1.2407140794377212e-09,
  "median_lpips": 2.2540150995675745e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.1630194893208934e-11,
  "mean_fracchg": 9.085937246595677e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 113.53692755699157,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999939501285,
  "mean_lpips": 3.2482439245578558e-09,
  "median_lpips": 3.58806290234881e-10,
  "cat_rate": 0.0,
  "mean_mse": 7.538004324029336e-11,
  "mean_fracchg": 2.499218677371573e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 110.64929067611695,
  "median_psnr": 116.19968891143799,
  "mean_ssim": 0.9999999555647373,
  "mean_lpips": 1.4008734114909475e-08,
  "median_lpips": 5.339002295823292e-10,
  "cat_rate": 0.0,
  "mean_mse": 2.9872132558835686e-10,
  "mean_fracchg": 5.63984358336711e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 106.34339524269105,
  "median_psnr": 109.39395427703857,
  "mean_ssim": 0.999999798387289,
  "mean_lpips": 9.187934071112691e-08,
  "median_lpips": 8.977454057923495e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4958519274417184e-09,
  "mean_fracchg": 1.1574999700656009e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 101.8063931131363,
  "median_psnr": 102.41680145263672,
  "mean_ssim": 0.9999994381964207,
  "mean_lpips": 2.979870926994345e-07,
  "median_lpips": 2.0172609138668918e-09,
  "cat_rate": 0.0,
  "mean_mse": 5.100567415021122e-09,
  "mean_fracchg": 1.9122655725254844e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 98.512566344738,
  "median_psnr": 98.54662895202637,
  "mean_ssim": 0.9999991034567356,
  "mean_lpips": 7.921932760671849e-07,
  "median_lpips": 3.951444504934898e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.78723439276452e-09,
  "mean_fracchg": 2.581562431447537e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.44856144428253,
  "median_psnr": 97.68693923950195,
  "mean_ssim": 0.9999986813664437,
  "mean_lpips": 9.832748831435717e-07,
  "median_lpips": 4.921833607340886e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.7729352033840335e-08,
  "mean_fracchg": 2.8376561748757466e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.53548592090607,
  "median_psnr": 98.08701515197754,
  "mean_ssim": 0.9999984664916992,
  "mean_lpips": 1.6304408862192439e-06,
  "median_lpips": 4.4823211808875385e-09,
  "cat_rate": 0.0,
  "mean_mse": 3.069885001360786e-08,
  "mean_fracchg": 2.6464061771719117e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.75723656892777,
  "median_psnr": 98.43846797943115,
  "mean_ssim": 0.9999969500601291,
  "mean_lpips": 4.784711342476147e-06,
  "median_lpips": 4.010732856940535e-09,
  "cat_rate": 0.0,
  "mean_mse": 9.856894541624247e-08,
  "mean_fracchg": 2.8694530426776056e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.4942204427719,
  "median_psnr": 98.61772060394287,
  "mean_ssim": 0.9999971218407154,
  "mean_lpips": 4.499986462383976e-06,
  "median_lpips": 4.03579081265093e-09,
  "cat_rate": 0.0,
  "mean_mse": 8.989405593202268e-08,
  "mean_fracchg": 2.8429686779475105e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 97.47980571985245,
  "median_psnr": 98.3222484588623,
  "mean_ssim": 0.9999962984621524,
  "mean_lpips": 9.192376450631799e-06,
  "median_lpips": 4.151369914495717e-09,
  "cat_rate": 0.0,
  "mean_mse": 1.4053130131946254e-07,
  "mean_fracchg": 2.62374992749983e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 70.43474180459977,
  "median_psnr": 57.624216079711914,
  "mean_ssim": 0.9999127115011215,
  "mean_lpips": 0.0008950110723290908,
  "median_lpips": 6.0828362620668486e-05,
  "cat_rate": 0.4155,
  "mean_mse": 1.199049029821843e-05,
  "mean_fracchg": 9.038515399015523e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "sh0",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 94.21023026704788,
  "median_psnr": 93.62903118133545,
  "mean_ssim": 0.9999964764714241,
  "mean_lpips": 5.1922321985484065e-06,
  "median_lpips": 1.0365556857294678e-08,
  "cat_rate": 0.0,
  "mean_mse": 6.40541582875734e-08,
  "mean_fracchg": 3.935546774454224e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 0,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.2594363701737368e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 1,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.4736072983639578e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 2,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.422995402067251e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 5.593540346268521e-23,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 3,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 0.0,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.0501853453913616e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 4,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5581787862014162e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.745220837091003e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 5,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4402794379518188e-21,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.809617350373492e-22,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 6,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.004094322425782e-20,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3121797990598144e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 7,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.5906858038504442e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.5205444670721125e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 8,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 8.893988453861402e-14,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.929824283527299e-21,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 9,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.6062661858692633e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.482569005178468e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 10,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.471412842823856e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.355100716281497e-20,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 11,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.423240765912543e-13,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 6.050970013971882e-19,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 12,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.164426235005284e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.9645323936301313e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 13,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.662710708751643e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 8.212624034958597e-18,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 14,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.867685024245617e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 3.039625712569898e-17,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 15,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.420991726631877e-12,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 1.3807788516399383e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 16,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.4990200839774525e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 4.3092192404245244e-16,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 17,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 120.0,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 2.8174824315389415e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 2.472001245497741e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 18,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.99930506229401,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 4.1453572902361194e-11,
  "median_lpips": 0.0,
  "cat_rate": 0.0,
  "mean_mse": 7.206193559769368e-15,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 19,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.98440673828125,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 5.820117959117445e-11,
  "median_lpips": 1.2010519030132472e-19,
  "cat_rate": 0.0,
  "mean_mse": 3.209310550409837e-14,
  "mean_fracchg": 0.0
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 20,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.8956710100174,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 9.535867692227369e-11,
  "median_lpips": 1.7333901675131713e-11,
  "cat_rate": 0.0,
  "mean_mse": 1.4515505700384851e-13,
  "mean_fracchg": 7.81249980263965e-10
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 21,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 119.66268725395203,
  "median_psnr": 120.0,
  "mean_ssim": 1.0,
  "mean_lpips": 1.422538804387709e-10,
  "median_lpips": 5.2046592730059515e-11,
  "cat_rate": 0.0,
  "mean_mse": 4.359409753919059e-13,
  "mean_fracchg": 2.343749883948476e-09
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 22,
  "bitclass": "mantissa",
  "n": 2000,
  "mean_psnr": 118.94939537525177,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999999403953,
  "mean_lpips": 3.0030606786127855e-10,
  "median_lpips": 7.720071457106847e-11,
  "cat_rate": 0.0,
  "mean_mse": 3.7132983237988725e-12,
  "mean_fracchg": 9.140624734982339e-08
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 23,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.8329848766327,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997615814,
  "mean_lpips": 6.491067463877677e-10,
  "median_lpips": 1.4233055012358165e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.186069994344056e-11,
  "mean_fracchg": 3.929687367190127e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 24,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 116.07035643815995,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999998241663,
  "mean_lpips": 2.9204687071157653e-09,
  "median_lpips": 2.0900606245710662e-10,
  "cat_rate": 0.0,
  "mean_mse": 8.883266831961275e-11,
  "mean_fracchg": 1.182812458580429e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 25,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 108.3144926404953,
  "median_psnr": 114.80204582214355,
  "mean_ssim": 0.9999998753666878,
  "mean_lpips": 5.936892634984257e-08,
  "median_lpips": 5.09009695504048e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7604729451424753e-09,
  "mean_fracchg": 9.09453101098734e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 26,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 114.04161421298981,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999997861981392,
  "mean_lpips": 3.3482714670431775e-07,
  "median_lpips": 2.576574648083252e-10,
  "cat_rate": 0.0,
  "mean_mse": 3.127336378202592e-09,
  "mean_fracchg": 5.122656107062084e-06
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 27,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.21158197164536,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999951422215,
  "mean_lpips": 1.7195767599470636e-09,
  "median_lpips": 1.686933440159244e-10,
  "cat_rate": 0.0,
  "mean_mse": 9.234634330180067e-11,
  "mean_fracchg": 5.437499794425094e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 28,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.06536045074463,
  "median_psnr": 120.0,
  "mean_ssim": 0.999999998986721,
  "mean_lpips": 9.22143510030241e-10,
  "median_lpips": 1.7644549710205126e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.7831520326366447e-11,
  "mean_fracchg": 5.640624791567461e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 29,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 117.20949822902679,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999997019767,
  "mean_lpips": 9.809864327348787e-10,
  "median_lpips": 1.670408741882845e-10,
  "cat_rate": 0.0,
  "mean_mse": 1.4112949144209109e-11,
  "mean_fracchg": 4.859374849388587e-07
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 30,
  "bitclass": "exp",
  "n": 2000,
  "mean_psnr": 68.41265300512313,
  "median_psnr": 56.82389497756958,
  "mean_ssim": 0.9999264722168446,
  "mean_lpips": 0.0006966272477091973,
  "median_lpips": 8.838086068863049e-05,
  "cat_rate": 0.0,
  "mean_mse": 9.981142162169223e-06,
  "mean_fracchg": 8.314296678975097e-05
 },
 {
  "scene": "lego",
  "prec": "fp32",
  "field": "shN",
  "bit": 31,
  "bitclass": "sign",
  "n": 2000,
  "mean_psnr": 115.43687305450439,
  "median_psnr": 120.0,
  "mean_ssim": 0.9999999976754188,
  "mean_lpips": 2.0952713834563613e-09,
  "median_lpips": 2.405643045877426e-10,
  "cat_rate": 0.0,
  "mean_mse": 5.328225073275134e-11,
  "mean_fracchg": 1.4273437061547157e-06
 }
]

==> anc/results/bench.json <==
{
  "N": 134826,
  "W": 400,
  "H": 400,
  "scene": "chair",
  "render_camera_scaling": [
    {
      "C": 1,
      "sec_per_call": 0.0011506795883178711,
      "frames_per_s": 869.051654476514,
      "mpix_per_s": 139.04826471624224
    },
    {
      "C": 2,
      "sec_per_call": 0.0012163956960042318,
      "frames_per_s": 1644.2018058513765,
      "mpix_per_s": 263.0722889362203
    },
    {
      "C": 4,
      "sec_per_call": 0.001490306854248047,
      "frames_per_s": 2684.0110065911563,
      "mpix_per_s": 429.441761054585
    },
    {
      "C": 8,
      "sec_per_call": 0.0019974629084269207,
      "frames_per_s": 4005.0806281555983,
      "mpix_per_s": 640.8129005048958
    },
    {
      "C": 16,
      "sec_per_call": 0.0031769514083862306,
      "frames_per_s": 5036.27469962702,
      "mpix_per_s": 805.8039519403231
    },
    {
      "C": 32,
      "sec_per_call": 0.006114578247070313,
      "frames_per_s": 5233.39447251856,
      "mpix_per_s": 837.3431156029695
    },
    {
      "C": 64,
      "sec_per_call": 0.012365595499674479,
      "frames_per_s": 5175.6504570835095,
      "mpix_per_s": 828.1040731333615
    }
  ],
  "inject_view_scaling": [
    {
      "K": 1,
      "sec_per_inj": 0.001333543062210083,
      "inj_per_s": 749.8820460605888
    },
    {
      "K": 2,
      "sec_per_inj": 0.0014056813716888427,
      "inj_per_s": 711.3987708313723
    },
    {
      "K": 4,
      "sec_per_inj": 0.0016826975345611572,
      "inj_per_s": 594.2838682893757
    },
    {
      "K": 8,
      "sec_per_inj": 0.002166731357574463,
      "inj_per_s": 461.5246816381728
    }
  ],
  "guard_sec": 7.605910301208496e-05,
  "render1_sec": 0.0011458992958068848,
  "guard_frac_of_render": 0.06637503250975292
}

==> anc/results/multigpu.json <==
{
  "world": 2,
  "W": 1600,
  "H": 1600,
  "Wh": 800,
  "N": 134826,
  "clean_rank_ms": [
    1.7323493957519531,
    1.7697811126708984
  ],
  "corrupt_rank_ms": [
    1.7230510711669922,
    1.7559528350830078
  ],
  "guard_rank_ms": [
    1.725912094116211,
    1.773834228515625
  ],
  "transfer_ms": 5.961418151855469,
  "transfer_bytes": 15360000,
  "transfer_gbps": 2.576568126699728,
  "imbalance_corrupt": 1.0094572368421053,
  "imbalance_guard": 1.0136930308604128,
  "contam_corrupt_nodes": 2,
  "contam_guard_nodes": 1,
  "frame_ms_clean": 7.761955261230469,
  "frame_ms_corrupt": 7.717370986938477,
  "frame_ms_guard": 7.767438888549805
}

==> anc/results/multigpu4.json <==
{
  "world": 4,
  "W": 1600,
  "H": 1600,
  "Wh": 400,
  "N": 134826,
  "clean_rank_ms": [
    1.4603137969970703,
    1.5628337860107422,
    1.584768295288086,
    1.379251480102539
  ],
  "corrupt_rank_ms": [
    1.5666484832763672,
    1.5795230865478516,
    1.585245132446289,
    1.4743804931640625
  ],
  "guard_rank_ms": [
    1.4824867248535156,
    1.5456676483154297,
    1.5707015991210938,
    1.4789104461669922
  ],
  "transfer_ms": 1.2502670288085938,
  "transfer_bytes": 23040000,
  "transfer_gbps": 18.4280633409611,
  "imbalance_corrupt": 1.0217833954435438,
  "imbalance_guard": 1.033736074062451,
  "contam_corrupt_nodes": 4,
  "contam_guard_nodes": 1,
  "frame_ms_clean": 2.931833267211914,
  "frame_ms_corrupt": 2.835512161254883,
  "frame_ms_guard": 2.897977828979492
}

==> anc/results/realscene_truck.json <==
{
  "name": "truck",
  "N": 2056645,
  "sh_degree": 3,
  "cat_rate_noguard": 0.005,
  "cat_rate_guard": 0.0,
  "scalesign_foot_noguard": 2.997352274635849,
  "scalesign_foot_guard": 0.27255285780982297,
  "scalesign_p99_noguard": 63.98524332046498,
  "n_samples": 200
}

==> anc/results/scaling4.json <==
{
  "gpu": "L40S",
  "arch": "sm_89",
  "n_gpus": 4,
  "single_inj_per_s": 1521.6516893857145,
  "per_gpu_inj_per_s": [
    1519.346493639192,
    1521.5689389750767,
    1520.4078732279681,
    1519.5321200893218
  ],
  "aggregate_inj_per_s": 6080.855425931559,
  "scaling": 3.996220336328335,
  "efficiency": 0.9990550840820838,
  "mean_util": 98.31135284810127,
  "single_util": 98.4954128440367,
  "single_power_w": 286.97862385321105
}
